New phases of $\mathcal{N}=4$ SYM at finite chemical potential

We do a systematic search of supergravity solutions that, via the AdS$_5$/CFT$_4$ correspondence, are dual to thermal states in $\mathcal{N}=4$ SYM at finite chemical potential. These solutions dominate the microcanonical ensemble and are required to ultimately reproduce the microscopic entropy of AdS black holes. Using a mix of analytical and numerical methods, we construct and study static charged hairy solitonic and black hole solutions with global AdS$_5$ asymptotics. They are constructed in two distinct consistent truncations of five dimensional gauged supergravity (and can thus be uplifted to asymptotically AdS$_5\times$S$^5$ solutions of type IIB supergravity). In the "single charge" truncation which consists of one charged scalar field, hairy black holes exist above a critical charge and merge with the known Behrndt-Cveti\v{c}-Sabra (BCS) black holes along a curve determined by the onset of superradiance in the latter family. The lowest mass hairy black hole is a singular zero entropy soliton. In the "two charge" truncation which consists of a two equal charged scalar fields, hairy black holes exist for all charges and merge with the known BCS black holes along their superradiant onset curve. The lowest mass hairy black hole is a smooth supersymmetric zero entropy soliton. Together with the known phases of the truncation with three equal charges, our findings permit a good understanding of the full phase space of SYM thermal states with three arbitrary chemical potentials.

==> Perturbative_Solution_HBH.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    636822,      18891]
NotebookOptionsPosition[    624944,      18700]
NotebookOutlinePosition[    625382,      18717]
CellTagsIndexPosition[    625339,      18714]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
  "In", " ", "this", " ", "entire", " ", "Mathematica", " ", "file", " ", 
   "we", " ", "set", " ", "L"}], "=", 
  RowBox[{"N", "=", "1."}]}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "radius", " ", "of", " ", "the", " ", 
  RowBox[{"(", "hairy", ")"}], " ", "black", " ", "hole", " ", "is", " ", 
  "denoted", " ", "by", " ", "R", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"in", " ", "the", " ", "paper"}], ",", " ", 
     RowBox[{"we", " ", "use", " ", 
      SubscriptBox["r", "+"]}]}], ")"}], "."}]}]}], "Text",
 CellChangeTimes->{{3.857119089280322*^9, 3.857119105374097*^9}, {
  3.857126770247961*^9, 3.857126776490151*^9}, {3.857128032079431*^9, 
  3.857128037814068*^9}, {3.8636707915714197`*^9, 3.86367082074*^9}},
 FontSize->24,ExpressionUUID->"ac19cca7-a32f-42bc-a51d-c12b22623b65"],

Cell[CellGroupData[{

Cell[TextData[{
 "Solutions with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", "1"], "=", 
     RowBox[{
      SubscriptBox["Q", "2"], "=", "0"}]}], ",", " ", 
    RowBox[{
     SubscriptBox["Q", "3"], "=", "Q"}]}], TraditionalForm]],ExpressionUUID->
  "4a30abdd-38cf-44d9-a6e2-349e040af566"],
 " [Single Charge]"
}], "Title",
 CellChangeTimes->{{3.8571081083329973`*^9, 3.857108148281541*^9}, {
  3.857114285466058*^9, 
  3.857114287870167*^9}},ExpressionUUID->"e1a870b2-245d-4549-b6f9-\
6c5e7441eb3c"],

Cell[CellGroupData[{

Cell["Setup and Equations", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.854723647221404*^9, 3.854723649758052*^9}, {3.855314927829405*^9, 
  3.855314932016827*^9}, {3.857108216406131*^9, 3.857108216923176*^9}, {
  3.857108671083002*^9, 3.8571086714645653`*^9}, {3.8571138957649612`*^9, 
  3.8571138970007973`*^9}},ExpressionUUID->"8f6b009c-685b-4b38-b63f-\
59ca08bf553b"],

Cell[BoxData[{
 RowBox[{"We", " ", "study", " ", "solutions", " ", "described", " ", "by", 
  " ", "the", " ", "ansatz"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["ds", "2"], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"h", "[", "r", "]"}], 
    FractionBox["1", "3"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"f", "[", "r", "]"}], 
        RowBox[{"h", "[", "r", "]"}]]}], 
      SuperscriptBox["dt", "2"]}], "+", 
     FractionBox[
      SuperscriptBox["dr", "2"], 
      RowBox[{"f", "[", "r", "]"}]], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox["d\[CapitalOmega]", "2"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], "dt"}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"\[Phi]", "\[Congruent]", 
   RowBox[{"\[Phi]", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"\[CapitalPhi]", "=", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", "*"], "\[Congruent]", " ", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.857108676216428*^9, 3.85710871086342*^9}, {
  3.857118716877541*^9, 3.857118720567815*^9}, {3.857118810222*^9, 
  3.857118810365617*^9}},ExpressionUUID->"85adb12c-12fb-4a6b-b4f0-\
ffe487a3cb5e"],

Cell[BoxData[
 RowBox[{"The", " ", "equations", " ", "of", " ", "motion", " ", "for", " ", 
  "this", " ", "system", " ", "are", " ", "given", " ", "by"}]], "Text",
 CellChangeTimes->{{3.8571087304631433`*^9, 
  3.8571087602059*^9}},ExpressionUUID->"30629b17-03cd-426d-9e6d-f4e9eb7e2537"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"oneQeq1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"A", "[", "r", "]"}], "2"], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["h", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"]], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["\[Phi]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], 
     RowBox[{"4", "+", 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"r", " ", 
      RowBox[{"h", "[", "r", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oneQeq2", "=", 
   RowBox[{
    RowBox[{"-", "36"}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"], " ", 
      RowBox[{"h", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], 
     RowBox[{"f", "[", "r", "]"}]], "+", 
    RowBox[{"3", " ", "r", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"h", "[", "r", "]"}], 
             RowBox[{"4", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"\[Phi]", "[", "r", "]"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"4", " ", 
                 RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[Phi]", "[", "r", "]"}]], " ", 
               SqrtBox[
                RowBox[{"4", "+", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"h", "[", "r", "]"}], 
             RowBox[{"5", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["A", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
        RowBox[{"h", "[", "r", "]"}]]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"36", "+", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"], 
            SuperscriptBox[
             RowBox[{"h", "[", "r", "]"}], "2"]]}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[CapitalPhi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], 
           RowBox[{"4", "+", 
            SuperscriptBox[
             RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oneQeq3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"A", "[", "r", "]"}]}], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "-", 
              RowBox[{"12", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", "r", " ", 
         RowBox[{"h", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"4", "/", "3"}]]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oneQeq4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[Phi]", "[", "r", "]"}]}]]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"3", " ", 
       RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox[
      RowBox[{"4", "+", 
       SuperscriptBox[
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "5"}], " ", 
       RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], 
      RowBox[{"1", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"f", "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"1", "/", "3"}]]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"oneQeq5", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"2", "/", "3"}]], " ", 
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}], 
     RowBox[{"f", "[", "r", "]"}]], "-", 
    RowBox[{"4", " ", 
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"4", " ", 
         RowBox[{"\[Phi]", "[", "r", "]"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[Phi]", "[", "r", "]"}]]}], 
        SqrtBox[
         RowBox[{"4", "+", 
          SuperscriptBox[
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SuperscriptBox[
          RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}], "2"]}]], 
    "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"f", "[", "r", "]"}]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"1", "/", "3"}]]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", " ", 
            RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"f", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalPhi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"f", "[", "r", "]"}], " ", 
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"r", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"1", "/", "3"}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox[
         RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}]}]]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.846688537413314*^9, 3.846688551463517*^9}, 
   3.848360585563043*^9, {3.8526470969753103`*^9, 3.852647123665654*^9}, 
   3.85273516918081*^9, {3.857118741405176*^9, 3.857118741574024*^9}, {
   3.85711878316897*^9, 3.857118801091084*^9}},
 CellLabel->
  "3/24/22 16:05:16 \
In[1]:=",ExpressionUUID->"19d9e9f3-12b2-4d50-875b-cbc1e886591f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Hairy Supersymmetric Soliton", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.85711385276637*^9, 
  3.857113862713924*^9}},ExpressionUUID->"2a305b0b-db7f-4b7f-98b8-\
f810f03cddab"],

Cell[BoxData[{
 RowBox[{"The", " ", "regular", " ", "soliton", " ", "solution", " ", "is", 
  " ", "known", " ", "exactly", "      ", "and", " ", "is", " ", "given", " ",
   "by"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["r", "2"], 
    RowBox[{"h", "[", "r", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], 
   RowBox[{"Log", "[", 
    RowBox[{"h", "[", "r", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"h", "[", "r", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"q", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "q"}], ")"}]}]]}], 
   RowBox[{"f", "[", "r", "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", "r_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "q"}], "+", "1"}], ")"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox["1", 
      SuperscriptBox["r", "4"]]}]], "-", 
   FractionBox["1", 
    SuperscriptBox["r", "2"]]}]}]}], "Text",
 CellChangeTimes->{{3.857118832212365*^9, 3.857118861988364*^9}, {
  3.8571189213272963`*^9, 3.857118942584338*^9}, {3.857118988714011*^9, 
  3.8571190169981623`*^9}, {3.857119167331876*^9, 3.857119180558331*^9}, {
  3.85712431224371*^9, 
  3.857124312563558*^9}},ExpressionUUID->"b8c25fb7-6579-489b-8ade-\
7b84fa9c82a6"],

Cell[BoxData[{
 RowBox[{"We", " ", "als", " ", "construct", " ", "the", " ", "same", " ", 
  "solution", " ", "in", " ", "a", " ", "perturbative", " ", 
  RowBox[{"expansion", ".", " ", "The"}], " ", "soliton", " ", "solution", 
  " ", "is", " ", "constructed", " ", "in", " ", "a", " ", "perturbative", 
  " ", "expansion", " ", "in", " ", 
  RowBox[{"\[Epsilon]", ".", " ", "The"}], " ", "functions", " ", "have", " ",
   "the", " ", "expansions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"f2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"f4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"f6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"f8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"f10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"f12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[LineSeparator]", 
 RowBox[{
  RowBox[{"h", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"h2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"h4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"h6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"h8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"h10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"h12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"A2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"A4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"A6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"A8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"A10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"A12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Phi]0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"\[Phi]2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"\[Phi]4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"\[Phi]6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"\[Phi]8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"\[Phi]10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"\[Phi]12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"\[CapitalPhi]1", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], 
    RowBox[{"\[CapitalPhi]3", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "5"], 
    RowBox[{"\[CapitalPhi]5", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "7"], 
    RowBox[{"\[CapitalPhi]7", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "9"], 
    RowBox[{"\[CapitalPhi]9", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "11"], 
    RowBox[{"\[CapitalPhi]11", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "13"], 
    RowBox[{"\[CapitalPhi]13", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "15"]}]}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "coefficient", " ", "functions", " ", "are", " ", 
  "given", " ", "in", " ", "the", " ", "next", " ", "section"}]}], "Text",
 CellChangeTimes->{{3.8571135553862143`*^9, 3.857113639828034*^9}, {
  3.857114135121681*^9, 3.85711414668502*^9}, {3.857119020987118*^9, 
  3.85711903021215*^9}},ExpressionUUID->"f59ae9ee-8e13-4e99-b269-\
9c7abd8e64de"],

Cell[CellGroupData[{

Cell["Solution", "Section",
 CellChangeTimes->{{3.8571141486489058`*^9, 
  3.8571141503580914`*^9}},ExpressionUUID->"55d9233b-4647-45d8-9351-\
d5ac5d5edf2e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "[", "r_", "]"}], ":=", 
  RowBox[{"1", "+", 
   SuperscriptBox["r", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0", "[", "r_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "[", "r_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]1", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}]]}]}], "Input",
 CellChangeTimes->{{3.857126445605002*^9, 3.857126458396173*^9}, 
   3.8571264886041613`*^9},
 CellLabel->
  "3/24/22 16:05:20 \
In[6]:=",ExpressionUUID->"029d2af8-4436-4316-9cba-4a1d66808046"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"8", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", "r_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["r", "2"], 
   RowBox[{"8", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["r", "2"], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.8469232677472143`*^9, 3.84692328139878*^9}, 
   3.846938006519857*^9, 3.8469396479952583`*^9, {3.8571264918156567`*^9, 
   3.857126515861849*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[11]:=",ExpressionUUID->"8661e05e-eab7-4f99-b2d6-9c60691d6635"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]4", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    SuperscriptBox["r", "4"]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A4", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    SuperscriptBox["r", "4"]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       SuperscriptBox["r", "4"]}], ")"}]}], 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]5", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    SuperscriptBox["r", "6"]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "Input",
 CellChangeTimes->{{3.8469232677472143`*^9, 3.84692328139878*^9}, 
   3.846938006519857*^9, 3.8469396479952583`*^9, {3.848361765025881*^9, 
   3.8483617767521553`*^9}, {3.857126527063539*^9, 3.857126546127928*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[16]:=",ExpressionUUID->"e62a571b-d9d7-4ccd-b7f8-37707085ec6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"41", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "8"]}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"19", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     SuperscriptBox["r", "8"]}], 
    RowBox[{"1024", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h6", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    SuperscriptBox["r", "8"]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f6", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      SuperscriptBox["r", "8"]}], ")"}]}], 
   RowBox[{"1024", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]7", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       SuperscriptBox["r", "8"]}], ")"}]}], 
    RowBox[{"1024", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.8571265767350817`*^9, 3.857126594670742*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[21]:=",ExpressionUUID->"0a9667f9-5e83-40a2-bdfc-73371b56cfd1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"16", "+", 
    RowBox[{"92", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"212", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"242", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"136", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "12"]}]}], 
   RowBox[{"98304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"35", "+", 
    RowBox[{"181", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"367", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"361", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"175", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "12"]}]}], 
   RowBox[{"32768", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h8", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"101", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"147", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"101", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "12"]}]}], 
    RowBox[{"32768", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f8", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"101", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"147", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"101", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"35", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "12"]}]}], ")"}]}], 
    RowBox[{"32768", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]9", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"57", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      SuperscriptBox["r", "12"]}], ")"}]}], 
   RowBox[{"32768", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}], "Input",
 CellChangeTimes->{{3.857126602531843*^9, 3.857126617756002*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[26]:=",ExpressionUUID->"ee674060-07cb-41df-9549-708064be4ebd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]10", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"128", "+", 
     RowBox[{"977", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"3193", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"5767", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"6183", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"3965", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"1555", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"350", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"35", " ", 
      SuperscriptBox["r", "16"]}]}], 
    RowBox[{"3932160", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A10", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"63", "+", 
     RowBox[{"439", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"1291", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"2067", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"1943", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"1095", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"381", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"77", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "16"]}]}], 
    RowBox[{"262144", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"7", "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"247", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"543", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"711", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"543", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"247", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "16"]}]}], 
   RowBox[{"262144", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"247", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"711", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"543", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"247", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["r", "16"]}]}], ")"}]}], 
   RowBox[{"262144", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]11", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"77", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"367", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"957", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"1383", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"957", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"367", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"77", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["r", "16"]}]}], ")"}]}], 
    RowBox[{"262144", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.857126626325184*^9, 3.857126641507164*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[31]:=",ExpressionUUID->"eabc363d-e2a2-4778-9ac2-f9477dd69faf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]12", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"256", "+", 
    RowBox[{"2438", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"10306", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"25331", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"39793", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"41387", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"28769", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"13468", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"4130", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{"756", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["r", "20"]}]}], 
   RowBox[{"37748736", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A12", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"231", "+", 
    RowBox[{"2029", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"7829", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"17375", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"24405", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"22567", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"13979", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"5873", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"1631", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{"273", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["r", "20"]}]}], 
   RowBox[{"4194304", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"163", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"473", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"883", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"1089", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"883", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"473", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"163", " ", 
        SuperscriptBox["r", "16"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["r", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "20"]}]}], ")"}]}], 
    RowBox[{"4194304", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "11"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"163", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"473", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"883", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"1089", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"883", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"473", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"163", " ", 
        SuperscriptBox["r", "16"]}], "+", 
       RowBox[{"33", " ", 
        SuperscriptBox["r", "18"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "20"]}]}], ")"}]}], 
    RowBox[{"4194304", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "11"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]13", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"7", " ", 
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"227", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"767", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1619", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2119", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"1619", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"767", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"227", " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"39", " ", 
       SuperscriptBox["r", "18"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "20"]}]}], ")"}]}], 
   RowBox[{"4194304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "13"]}]]}]}], "Input",
 CellChangeTimes->{{3.857126650514318*^9, 3.857126668597389*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[36]:=",ExpressionUUID->"37fc7deb-14ce-41df-9007-ce9c41b72dee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]14", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"1024", "+", 
     RowBox[{"11695", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"60643", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"188270", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"388334", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"558185", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"571069", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"419146", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"221242", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"82719", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"20937", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"3234", " ", 
      SuperscriptBox["r", "22"]}], "+", 
     RowBox[{"231", " ", 
      SuperscriptBox["r", "24"]}]}], 
    RowBox[{"704643072", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "13"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A14", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"429", "+", 
     RowBox[{"4553", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"21767", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"61795", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"115641", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"149861", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"137839", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"91147", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"43581", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"14865", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"3459", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"495", " ", 
      SuperscriptBox["r", "22"]}], "+", 
     RowBox[{"33", " ", 
      SuperscriptBox["r", "24"]}]}], 
    RowBox[{"33554432", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "13"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h14", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"33", "+", 
    RowBox[{"429", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"2553", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"9165", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"21985", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"36829", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"43737", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"36829", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"21985", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{"9165", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{"2553", " ", 
     SuperscriptBox["r", "20"]}], "+", 
    RowBox[{"429", " ", 
     SuperscriptBox["r", "22"]}], "+", 
    RowBox[{"33", " ", 
     SuperscriptBox["r", "24"]}]}], 
   RowBox[{"33554432", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "13"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f14", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"33", "+", 
      RowBox[{"429", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2553", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"9165", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"21985", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"36829", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"43737", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"36829", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"21985", " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"9165", " ", 
       SuperscriptBox["r", "18"]}], "+", 
      RowBox[{"2553", " ", 
       SuperscriptBox["r", "20"]}], "+", 
      RowBox[{"429", " ", 
       SuperscriptBox["r", "22"]}], "+", 
      RowBox[{"33", " ", 
       SuperscriptBox["r", "24"]}]}], ")"}]}], 
   RowBox[{"33554432", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "13"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]15", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"11", "+", 
       RowBox[{"165", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"1131", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"4645", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"12555", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"23013", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"28395", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"23013", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"12555", " ", 
        SuperscriptBox["r", "16"]}], "+", 
       RowBox[{"4645", " ", 
        SuperscriptBox["r", "18"]}], "+", 
       RowBox[{"1131", " ", 
        SuperscriptBox["r", "20"]}], "+", 
       RowBox[{"165", " ", 
        SuperscriptBox["r", "22"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["r", "24"]}]}], ")"}]}], 
    RowBox[{"33554432", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "15"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.857126677107786*^9, 3.857126694190724*^9}},
 CellLabel->
  "3/24/22 16:05:20 \
In[41]:=",ExpressionUUID->"74554252-140b-448f-a653-22953c3815aa"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Section",
 CellChangeTimes->{{3.846920901123188*^9, 3.846920912546364*^9}, {
  3.846939808377491*^9, 3.846939809192122*^9}, {3.846943370795208*^9, 
  3.846943370839078*^9}, {3.846943930902278*^9, 3.846943930928178*^9}, {
  3.8469446498998117`*^9, 3.846944649963827*^9}, {3.846945194905047*^9, 
  3.846945195893652*^9}, {3.846945316205476*^9, 3.84694531977929*^9}, {
  3.85712670775414*^9, 
  3.857126709338591*^9}},ExpressionUUID->"7e1069fd-2467-4d05-93d3-\
07f27ce65059"],

Cell[BoxData[{
 RowBox[{"Msol", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Epsilon]", "2"], "16"], "-", 
   FractionBox[
    SuperscriptBox["\[Epsilon]", "4"], "256"], "+", 
   FractionBox[
    SuperscriptBox["\[Epsilon]", "6"], "2048"], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "65536"], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Epsilon]", "10"]}], "524288"], "-", 
   FractionBox[
    RowBox[{"21", " ", 
     SuperscriptBox["\[Epsilon]", "12"]}], "8388608"], "+", 
   FractionBox[
    RowBox[{"33", " ", 
     SuperscriptBox["\[Epsilon]", "14"]}], 
    "67108864"]}]}], "\[IndentingNewLine]", 
 RowBox[{"Qsol", "=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Epsilon]", "2"], "16"], "-", 
   FractionBox[
    SuperscriptBox["\[Epsilon]", "4"], "256"], "+", 
   FractionBox[
    SuperscriptBox["\[Epsilon]", "6"], "2048"], "-", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Epsilon]", "8"]}], "65536"], "+", 
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Epsilon]", "10"]}], "524288"], "-", 
   FractionBox[
    RowBox[{"21", " ", 
     SuperscriptBox["\[Epsilon]", "12"]}], "8388608"], "+", 
   FractionBox[
    RowBox[{"33", " ", 
     SuperscriptBox["\[Epsilon]", "14"]}], "67108864"]}]}]}], "Input",
 CellChangeTimes->{{3.8571267560699873`*^9, 
  3.857126764013089*^9}},ExpressionUUID->"1cbf4943-e93d-455e-a37c-\
79b57750ac68"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hairy Black Hole Solution", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.854723647221404*^9, 3.854723649758052*^9}, {3.855314927829405*^9, 
  3.855314932016827*^9}, {3.857108216406131*^9, 
  3.857108216923176*^9}},ExpressionUUID->"ec8693d1-1245-4787-8771-\
48e9c950d70e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"The", " ", "hairy", " ", "black", " ", "hole", " ", 
   RowBox[{"(", "HBH", ")"}], " ", "solution", " ", "is", " ", 
   "parameterized", " ", "by", " ", "the", " ", "black", " ", "hole", " ", 
   "radius", " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{"denoted", " ", 
     SubscriptBox["r", "+"], " ", "in", " ", "the", " ", "paper"}], ")"}], 
   " ", "and", " ", 
   RowBox[{"\[Epsilon]", ".", " ", "For"}], " ", "small", " ", "\[Epsilon]", 
   " ", "and", " ", "R"}], ",", " ", 
  RowBox[{
  "the", " ", "analytic", " ", "solution", " ", "is", " ", "constructed", " ",
    "in", " ", "a", " ", "double", " ", "perturbative", " ", "expansion", " ",
    "in", " ", "\[Epsilon]", " ", "and", " ", 
   RowBox[{"R", ".", " ", "The"}], " ", "base", " ", "solution", " ", "for", 
   " ", "the", " ", "perturbative", " ", "construction", " ", "is", " ", 
   "the", " ", "CLP", " ", "black", " ", "hole", " ", "given", " ", 
   "by"}]}]], "Text",
 CellChangeTimes->{{3.8553164472235928`*^9, 3.855316635233108*^9}, {
  3.8553167868258247`*^9, 3.855316787092496*^9}, {3.8553214389655027`*^9, 
  3.855321440369643*^9}, {3.857108261700111*^9, 3.857108287664372*^9}, {
  3.857114224760651*^9, 
  3.8571142291703873`*^9}},ExpressionUUID->"29fc1264-de59-4b6e-a38d-\
5c363f80deb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      SuperscriptBox["R", "2"], 
      SuperscriptBox["r", "2"]]}], ")"}], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", "q"}], "+", 
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["R", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0", "[", "r_", "]"}], ":=", 
  RowBox[{"1", "+", 
   FractionBox[
    RowBox[{"2", "q"}], 
    SuperscriptBox["r", "2"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "[", "r_", "]"}], ":=", 
  RowBox[{
   SqrtBox[
    FractionBox[
     RowBox[{"2", "q", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["R", "2"]}], ")"}]}], 
     RowBox[{
      RowBox[{"2", "q"}], "+", 
      SuperscriptBox["R", "2"]}]]], 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", "q"}], "+", 
       SuperscriptBox["R", "2"]}], 
      RowBox[{
       RowBox[{"2", "q"}], "+", 
       SuperscriptBox["r", "2"]}]]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "3"]}], 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"2", "q"}], 
      SuperscriptBox["r", "2"]]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8553214439702253`*^9, 3.8553214441265173`*^9}, {
  3.8571082913807287`*^9, 3.857108292702725*^9}, {3.8571269155996037`*^9, 
  3.857126919893202*^9}},ExpressionUUID->"4e6c1523-ac88-434e-91fa-\
caf8a3ef2a1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"where", " ", "q"}], "\[Congruent]", 
  RowBox[{"q", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]", ",", "R"}], ")"}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"this", " ", "parameter", " ", "was", " ", "denoted", " ", 
      OverscriptBox["q", "~"], " ", "in", " ", "the", " ", "paper"}], ")"}], 
    ".", " ", "The"}], " ", "solution", " ", "is", " ", "separately", " ", 
   "determined", " ", "in", " ", "2", "spacetime", " ", 
   "regions"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1.", " ", "Far"}], "-", 
  RowBox[{"field", " ", 
   RowBox[{"(", 
    RowBox[{"r", ">>", 
     FormBox["R",
      TraditionalForm]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"3.", " ", "Near"}], "-", 
  RowBox[{"field", " ", 
   RowBox[{
    FormBox[
     RowBox[{"(", 
      RowBox[{"1", ">>", 
       RowBox[{"r", ">=", "R"}]}], ")"}],
     TraditionalForm], "."}]}]}]}], "Text",
 CellChangeTimes->{{3.855316304233576*^9, 3.855316309979957*^9}, {
  3.8553166632630997`*^9, 3.8553167508693*^9}, {3.855316797115223*^9, 
  3.855316814094913*^9}, {3.8553168560147257`*^9, 3.85531685979533*^9}, {
  3.8553172205301847`*^9, 3.855317223200148*^9}, {3.855321446401895*^9, 
  3.855321452670967*^9}, {3.857108298013278*^9, 3.8571083992409267`*^9}, {
  3.857126922071951*^9, 3.857126963629546*^9}, {3.857127065602529*^9, 
  3.857127071609969*^9}, {3.8659437676749*^9, 
  3.865943771902108*^9}},ExpressionUUID->"05f787c9-9fe4-4977-9c16-\
c98ffff3ae6d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "For", " ", "reasons", " ", "described", " ", "in", " ", "the", " ", 
   "paper"}], ",", " ", 
  RowBox[{
  "we", " ", "can", " ", "only", " ", "construct", " ", "the", " ", 
   "solution", " ", "reliably", " ", "to", " ", "linear", " ", "order", " ", 
   "in", " ", 
   RowBox[{"\[Epsilon]", ".", " ", "This"}], " ", "is", " ", "described", " ",
    "in", " ", "the", " ", "sections", " ", 
   RowBox[{"below", "."}]}]}]], "Text",
 CellChangeTimes->{{3.855316304233576*^9, 3.855316309979957*^9}, {
  3.8553166632630997`*^9, 3.8553167508693*^9}, {3.855316797115223*^9, 
  3.855316814094913*^9}, {3.8553168560147257`*^9, 3.85531685979533*^9}, {
  3.8553172205301847`*^9, 3.855317223200148*^9}, {3.855321446401895*^9, 
  3.855321452670967*^9}, {3.857108298013278*^9, 3.8571084430286303`*^9}, {
  3.857127042762677*^9, 
  3.857127077345793*^9}},ExpressionUUID->"2552a784-2df9-4d37-9f70-\
3808ff8988bd"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"q", "(", 
   RowBox[{"\[Epsilon]", ",", "R"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"244fd70b-3c7b-436e-803a-51ccc2739bac"]], \
"Section",
 CellChangeTimes->{{3.855316818004339*^9, 3.8553168467014933`*^9}, {
  3.857126972228128*^9, 
  3.85712697222817*^9}},ExpressionUUID->"3404057b-65d4-4bdd-9d2f-\
3f67dfea68d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "This", " ", "admits", " ", "a", " ", "perturbative", " ", "expansion", " ",
    "of", " ", "the", " ", "form", " ", "q"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"q00", "+", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", "q02"}], "+", 
     RowBox[{
      SuperscriptBox["R", "4"], "q04"}], "+", 
     RowBox[{
      SuperscriptBox["R", "6"], "q06"}], "+", 
     RowBox[{
      SuperscriptBox["R", "8"], "q08"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "R", "]"}], "10"]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "2"], "  ", "where"}]}]}]], "Text",\

 CellChangeTimes->{{3.8553168814372053`*^9, 3.855316939223426*^9}, {
  3.855317230433297*^9, 3.855317237481888*^9}, {3.85531747985802*^9, 
  3.855317481597457*^9}, {3.857108537996932*^9, 3.85710854366683*^9}, {
  3.857127002646583*^9, 3.8571270073169537`*^9}, {3.857127195410418*^9, 
  3.857127217792177*^9}},ExpressionUUID->"d0490e11-26f8-47f8-b478-\
a303ce071130"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"q00", "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q02", "=", 
   FractionBox["1", "4"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q04", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "16"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q06", "=", 
   RowBox[{
    FractionBox["7", "16"], "+", 
    RowBox[{
     FractionBox["5", "16"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q08", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["203", "256"]}], "-", 
    RowBox[{
     FractionBox["29", "32"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"Zeta", "[", "3", "]"}], "8"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.854895580141302*^9, 3.854895616928092*^9}, {
   3.855316967397986*^9, 3.855316975619752*^9}, 3.857127038389748*^9},
 CellLabel->
  "3/24/22 16:21:46 \
In[60]:=",ExpressionUUID->"261ab4aa-5b8c-49f0-be73-d17d0dfd8f58"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Far-Field Solution (r >>",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "4eb1296e-7b20-42ed-9b87-ad772a50c891"],
 ")"
}], "Section",
 CellChangeTimes->{{3.855315578380959*^9, 3.8553155967252197`*^9}, {
   3.855316830280875*^9, 3.855316837944283*^9}, {3.855318232162277*^9, 
   3.855318232582959*^9}, 3.8553187434017467`*^9, {3.857127160012759*^9, 
   3.857127160012796*^9}},ExpressionUUID->"8eba5585-0ad5-4ab9-ba54-\
802a6e734fb7"],

Cell[BoxData[{
 RowBox[{"The", " ", "fields", " ", "have", " ", "an", " ", 
  "expansion"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Epsilon]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]10far", "[", "r", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"\[CapitalPhi]12far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"\[CapitalPhi]14far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"\[CapitalPhi]16far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "8"], 
       RowBox[{"\[CapitalPhi]18far", "[", "r", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "10"], 
       RowBox[{"\[CapitalPhi]110far", "[", "r", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "12"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], 
    "3"]}]}], "\[IndentingNewLine]", "where"}], "Text",
 CellChangeTimes->{{3.855317033942771*^9, 3.855317204212879*^9}, {
  3.855317305526619*^9, 3.855317313831128*^9}, {3.855317366364271*^9, 
  3.855317388007462*^9}, {3.855317441626721*^9, 3.8553175719906816`*^9}, {
  3.855318369875882*^9, 3.8553183735312433`*^9}, {3.857127167505803*^9, 
  3.857127191942006*^9}, {3.857127228298852*^9, 3.8571272689129143`*^9}, {
  3.857127376553768*^9, 
  3.857127377230668*^9}},ExpressionUUID->"928bd559-5484-4539-9451-\
370e6a25cf03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]10far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"2", "+", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]12far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["2", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]14far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"9", " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"32", "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["2", 
        SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox["R", "2"], "2"], "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]16far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"48", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"13", "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"77", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"32", "+", 
        RowBox[{"320", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"197", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]18far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"384", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "384"}], "+", 
     RowBox[{"1536", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"30480", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"31092", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"11658", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"1515", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"768", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"1920", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"34416", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"50928", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"29940", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"8046", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"825", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"6576", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"11784", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"7920", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"2370", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"267", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"448", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"848", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"600", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"188", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"22", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"768", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"12768", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"16656", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"6912", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"984", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"768", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"12672", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"20544", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"13056", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"3744", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"408", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"1824", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"408", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"768", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"2304", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"3840", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"1728", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"2112", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"1440", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"432", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"256", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"384", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"192", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"32", "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"768", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"1536", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"384", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"768", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]110far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"11520", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "10240"}], "+", 
     RowBox[{"10880", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"215680", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"3510740", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"512", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"368640", " ", "q010", " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"4700090", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"1280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"737280", " ", "q010", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"2536700", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"1280", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"552960", " ", "q010", " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"622935", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"184320", " ", "q010", " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"57840", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"160", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "14"]}], "-", 
     RowBox[{"23040", " ", "q010", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"30720", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"38400", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"284160", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"4913040", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"9166080", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"7316760", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"3004770", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"627960", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"53175", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"11520", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"1046160", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"3840", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"2294280", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"9600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"2040840", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"9600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"914310", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"4800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"206055", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"1200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"18675", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"3840", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"83520", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"180000", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"161880", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"73620", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"16830", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"1545", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"11280", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
     RowBox[{"27840", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
     RowBox[{"27480", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
     RowBox[{"13560", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
     RowBox[{"3345", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
     RowBox[{"330", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"240", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "-", 
     RowBox[{"7680", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "-", 
     RowBox[{"19200", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "-", 
     RowBox[{"19200", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "-", 
     RowBox[{"9600", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "-", 
     RowBox[{"2400", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["r", "2"], "2"], "]"}]}], "+", 
     RowBox[{"30720", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"26880", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"117120", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"1764480", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"2792640", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"1570800", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"384120", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"33840", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"149760", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"2891520", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"5765760", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"4859280", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"2089440", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"454860", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"39960", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"11520", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"302400", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"740160", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"699840", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"328320", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"76860", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"7200", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"5760", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"13440", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"12480", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"5760", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"1320", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"149760", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"158400", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"460800", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"277200", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"61920", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"4320", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"558720", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"1186560", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"1045440", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"465120", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"104040", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"9360", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"28800", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"69120", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"66240", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"31680", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"7560", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"720", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"15360", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"15360", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"46080", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"26880", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"4800", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"53760", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"49920", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"5280", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"480", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"832", "+", 
        RowBox[{"700", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"151", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["2", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"100", "+", 
           RowBox[{"92", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"21", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"21", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["2", 
            SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["2", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"241920", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"587520", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"570240", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"276480", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"66960", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"6480", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"57600", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"57600", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"28800", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"7200", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"46080", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"115200", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"115200", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"57600", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"14400", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["2", 
         RowBox[{"2", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"46080", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "-", 
     RowBox[{"115200", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "-", 
     RowBox[{"115200", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "-", 
     RowBox[{"57600", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "-", 
     RowBox[{"14400", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "-", 
     RowBox[{"1440", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          FractionBox["2", 
           SuperscriptBox["r", "2"]]}]]}], "]"}]}], "+", 
     RowBox[{"46080", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"34560", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"28800", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"5760", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"23040", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"46080", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"34560", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"11520", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["2", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8553976420830917`*^9, 3.855397712684739*^9}},
 CellLabel->
  "3/24/22 00:47:30 \
In[182]:=",ExpressionUUID->"cbdb73bb-7132-4e05-85c9-44c83630bfc9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Near-Field Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"1", ">>", 
     RowBox[{"r", ">=", "R"}]}]}], TraditionalForm]],ExpressionUUID->
  "728b103e-8bbd-4fca-a302-62fc8f70a631"],
 ")"
}], "Section",
 CellChangeTimes->{{3.855315578380959*^9, 3.8553155967252197`*^9}, {
   3.855316830280875*^9, 3.855316837944283*^9}, {3.855318225879092*^9, 
   3.855318236182764*^9}, 3.8553187450771713`*^9, {3.855319437338284*^9, 
   3.855319452219015*^9}, {3.857127391856941*^9, 
   3.857127405430297*^9}},ExpressionUUID->"4dc111ac-4e14-4d9f-9889-\
cec05983ece0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"In", " ", "this", " ", "region"}], ",", " ", 
  RowBox[{
   RowBox[{
   "we", " ", "work", " ", "with", " ", "a", " ", "rescaled", " ", 
    "coordinate", " ", "z"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["r", "R"], ".", " ", "The"}], " ", "horizon", " ", "is", 
     " ", "located", " ", "at", " ", "z"}], "=", 
    RowBox[{"1.", " ", "On", " ", "the", " ", "horizon"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"f", "[", "R", "]"}], "=", 
   RowBox[{
    RowBox[{"A", "[", "R", "]"}], "=", 
    RowBox[{
    "0.", " ", "The", " ", "fields", " ", "then", " ", "have", " ", "an", " ",
      "expansion"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{"R", " ", "z"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Epsilon]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalPhi]10near", "[", "z", "]"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"\[CapitalPhi]12near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "4"], 
       RowBox[{"\[CapitalPhi]14near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "6"], 
       RowBox[{"\[CapitalPhi]16near", "[", "z", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["R", "8"], 
       RowBox[{"\[CapitalPhi]18near", "[", "z", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "10"]}], ")"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], 
    "3"]}]}], "\[IndentingNewLine]", "where"}], "Text",
 CellChangeTimes->{{3.855317033942771*^9, 3.855317204212879*^9}, {
  3.855317305526619*^9, 3.855317313831128*^9}, {3.855317366364271*^9, 
  3.855317388007462*^9}, {3.855317441626721*^9, 3.8553175719906816`*^9}, {
  3.855318243460224*^9, 3.8553183049160757`*^9}, {3.8553183485944157`*^9, 
  3.8553185020939217`*^9}, {3.8553194576782007`*^9, 3.8553194618606787`*^9}, {
  3.85531992264511*^9, 3.85532000889495*^9}, {3.855320122744238*^9, 
  3.8553201278733177`*^9}, {3.855320181543681*^9, 3.855320193427631*^9}, {
  3.855320435050805*^9, 3.855320452630677*^9}, {3.855320520514176*^9, 
  3.855320530782091*^9}, {3.855320802185609*^9, 3.855320803493176*^9}, {
  3.8571273028899612`*^9, 
  3.85712738463223*^9}},ExpressionUUID->"2b4e4242-3f71-4d1d-b6be-\
2ce33545cc22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]10near", "[", "z_", "]"}], ":=", 
  FractionBox["1", "2"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]12near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]14near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "48"], " ", 
   RowBox[{"(", 
    RowBox[{"27", "-", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]16near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "192"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "192"}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"183", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "4"]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "6"]}], "-", 
     RowBox[{"78", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
     RowBox[{"207", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"78", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"33", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "3"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"Log", "[", "4", "]"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]18near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "11520"], 
   RowBox[{"(", 
    RowBox[{"23985", "-", 
     RowBox[{"2055", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     SuperscriptBox["\[Pi]", "4"], "+", 
     RowBox[{"22005", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"540", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"10170", " ", 
      SuperscriptBox["z", "4"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"2820", " ", 
      SuperscriptBox["z", "6"]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["z", "8"]}], "+", 
     RowBox[{"14670", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
     RowBox[{"300", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"6840", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"1080", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
     RowBox[{"3600", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "+", 
     RowBox[{"1200", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"120", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "+", 
     RowBox[{"90", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "4"]}], "+", 
     RowBox[{"27765", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"540", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"12330", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"3060", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["z", "6"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"10440", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"1800", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "-", 
     RowBox[{"240", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["z", "2"]}], "2"], "]"}]}], "+", 
     RowBox[{"4725", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"3420", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["R", "2"], "2"], "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "2"]}], "-", 
     RowBox[{"480", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "3"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "3"]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["z", "2"]}], "2"], "]"}], "4"]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "z", "]"}], "3"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "315"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["z", "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           SuperscriptBox["z", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", "z", "]"}]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox[
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           SuperscriptBox["z", "2"]]}]}], "]"}], "2"]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        SuperscriptBox["z", "2"], "+", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["R", "2"], "2"], "]"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"5760", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
     RowBox[{"1440", " ", 
      RowBox[{"Log", "[", "z", "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        FractionBox["1", 
         SuperscriptBox["z", "2"]]}], "]"}]}], "-", 
     RowBox[{"720", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
     RowBox[{"5760", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["R", "2"], "2"], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855397716485334*^9, 3.8553977684496317`*^9}},
 CellLabel->
  "3/24/22 00:47:30 \
In[188]:=",ExpressionUUID->"4bafddbe-2a78-4b4a-86b5-e407ebd0b7be"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Section",
 CellChangeTimes->{{3.854733837270801*^9, 3.8547338453019447`*^9}, {
  3.854740095665906*^9, 3.854740096397497*^9}, {3.8547746182312603`*^9, 
  3.854774622788349*^9}, {3.855058128900176*^9, 3.855058131193316*^9}, {
  3.855058240544278*^9, 
  3.855058243154306*^9}},ExpressionUUID->"1ba84db6-986d-483d-9e53-\
04df7d358f88"],

Cell[BoxData[
 RowBox[{"The", " ", "thermodynamic", " ", "quantities", " ", "of", " ", 
  "the", " ", "HBH", " ", "solution", " ", "are", " ", "given", " ", 
  "by"}]], "Text",
 CellChangeTimes->{{3.855320886185955*^9, 3.855320903720057*^9}, {
  3.8571085898592987`*^9, 
  3.857108590150329*^9}},ExpressionUUID->"b0a3e63c-72d5-4fa6-8289-\
55766db12f2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EHBH", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["R", "2"]}], "4"], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
      SuperscriptBox["R", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox["R", "6"]}], "+", 
     RowBox[{
      FractionBox["1", "768"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "105"}], "-", 
        RowBox[{"336", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
        RowBox[{"96", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["R", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "9"],
      SeriesData[$CellContext`R, 0, {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`R, 0, {
      Rational[1, 2], 0, 
      Rational[7, 4], 0, 
      Rational[1, 16] (15 - 4 Log[Rational[1, 2] $CellContext`R^2]), 0, 
      Rational[1, 32] (5 - 2 Log[Rational[1, 2] $CellContext`R^2] + 
       4 Log[Rational[1, 2] $CellContext`R^2]^2), 0, 
      Rational[1, 768] (-105 - 336 Log[Rational[1, 2] $CellContext`R^2] - 96 
       Log[Rational[1, 2] $CellContext`R^2]^2 - 32 
       Log[Rational[1, 2] $CellContext`R^2]^3 - 96 Zeta[3])}, 0, 9, 1],
    Editable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QHBH", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["R", "2"]}], "4"], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
      SuperscriptBox["R", "4"]}], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox["R", "6"]}], "+", 
     RowBox[{
      FractionBox["1", "768"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "453"}], "-", 
        RowBox[{"576", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "-", 
        RowBox[{"192", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "3"]}], "-", 
        RowBox[{"96", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["R", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "9"],
      SeriesData[$CellContext`R, 0, {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`R, 0, {
      Rational[1, 2], 0, 
      Rational[3, 4], 0, 
      Rational[1, 16] (-1 - 4 Log[Rational[1, 2] $CellContext`R^2]), 0, 
      Rational[1, 32] (11 + 6 Log[Rational[1, 2] $CellContext`R^2] + 
       4 Log[Rational[1, 2] $CellContext`R^2]^2), 0, 
      Rational[1, 768] (-453 - 576 Log[Rational[1, 2] $CellContext`R^2] - 192 
       Log[Rational[1, 2] $CellContext`R^2]^2 - 32 
       Log[Rational[1, 2] $CellContext`R^2]^3 - 96 Zeta[3])}, 0, 9, 1],
    Editable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]HBH", "=", 
   InterpretationBox[
    RowBox[{"1", "+", 
     FractionBox[
      SuperscriptBox["R", "4"], "4"], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
      SuperscriptBox["R", "6"]}], "+", 
     RowBox[{
      FractionBox["1", "32"], " ", 
      RowBox[{"(", 
       RowBox[{"43", "+", 
        RowBox[{"26", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox["R", "8"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "9"],
      SeriesData[$CellContext`R, 0, {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`R, 0, {1, 0, 0, 0, 
      Rational[1, 4], 0, 
      Rational[1, 16] (-9 - 4 Log[Rational[1, 2] $CellContext`R^2]), 0, 
      Rational[1, 32] (43 + 26 Log[Rational[1, 2] $CellContext`R^2] + 
       4 Log[Rational[1, 2] $CellContext`R^2]^2)}, 0, 9, 1],
    Editable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"THBH", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", "\[Pi]"], "+", 
     FractionBox[
      SuperscriptBox["R", "2"], 
      RowBox[{"2", " ", "\[Pi]"}]], "-", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["R", "4"]}], 
      RowBox[{"32", " ", "\[Pi]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}], " ", 
       SuperscriptBox["R", "6"]}], 
      RowBox[{"64", " ", "\[Pi]"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"611", "+", 
         RowBox[{"544", " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
         RowBox[{"128", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}], " ", 
       SuperscriptBox["R", "8"]}], 
      RowBox[{"2048", " ", "\[Pi]"}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "9"],
      SeriesData[$CellContext`R, 0, {}, 0, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`R, 0, {
     Pi^(-1), 0, Rational[1, 2]/Pi, 0, Rational[-3, 32]/Pi, 0, 
      Rational[1, 64] Pi^(-1) (-3 - 4 Log[Rational[1, 2] $CellContext`R^2]), 
      0, Rational[1, 2048] 
      Pi^(-1) (611 + 544 Log[Rational[1, 2] $CellContext`R^2] + 
       128 Log[Rational[1, 2] $CellContext`R^2]^2)}, 0, 9, 1],
    Editable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SHBH", "=", 
   InterpretationBox[
    RowBox[{
     RowBox[{"\[Pi]", " ", "R"}], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[Pi]", " ", 
       SuperscriptBox["R", "3"]}], "2"], "-", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["R", "2"], "2"], "]"}]}]}], ")"}]}], ")"}], " ", 
      SuperscriptBox["R", "5"]}], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", "\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"7", "+", 
        RowBox[{"5", " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["R", "2"], "2"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["R", "2"], "2"], "]"}], "2"]}]}], ")"}], " ", 
      SuperscriptBox["R", "7"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "9"],
      SeriesData[$CellContext`R, 0, {}, 1, 9, 1],
      Editable->False]}],
    SeriesData[$CellContext`R, 0, {
     Pi, 0, Rational[3, 2] Pi, 0, Rational[-1, 8] 
      Pi (3 + 4 Log[Rational[1, 2] $CellContext`R^2]), 0, Rational[1, 8] 
      Pi (7 + 5 Log[Rational[1, 2] $CellContext`R^2] + 
       2 Log[Rational[1, 2] $CellContext`R^2]^2)}, 1, 9, 1],
    Editable->False]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8571278375199213`*^9, 3.857127863955544*^9}, {
  3.8571279032624607`*^9, 3.857127904747684*^9}, {3.857127941536681*^9, 
  3.857127996300954*^9}},ExpressionUUID->"324f939e-9085-4f05-97de-\
2b6fff044a88"]
}, Closed]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solutions with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["Q", "1"], "=", 
     RowBox[{
      SubscriptBox["Q", "2"], "=", "Q"}]}], ",", 
    RowBox[{
     SubscriptBox["Q", "3"], "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "cfb82059-18fb-458e-876c-96e6ca15ec8b"],
 " [Two Charge]"
}], "Title",
 CellChangeTimes->{{3.857108123281608*^9, 3.857108158607122*^9}, {
  3.857114289378725*^9, 
  3.857114290730012*^9}},ExpressionUUID->"ac309ddf-e77c-45d0-a50d-\
be2aef9e8a93"],

Cell[CellGroupData[{

Cell["Setup and Equations", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.854723647221404*^9, 3.854723649758052*^9}, {3.855314927829405*^9, 
  3.855314932016827*^9}, {3.857108216406131*^9, 3.857108216923176*^9}, {
  3.857108671083002*^9, 3.8571086714645653`*^9}, {3.8571138957649612`*^9, 
  3.8571138970007973`*^9}},ExpressionUUID->"f688ffdc-9668-4ce1-ae5a-\
5098af0c4814"],

Cell[BoxData[{
 RowBox[{"We", " ", "study", " ", "solutions", " ", "described", " ", "by", 
  " ", "the", " ", "ansatz"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["ds", "2"], "=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"h", "[", "r", "]"}], 
    FractionBox["2", "3"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"f", "[", "r", "]"}], 
        SuperscriptBox[
         RowBox[{"h", "[", "r", "]"}], "2"]]}], 
      SuperscriptBox["dt", "2"]}], "+", 
     FractionBox[
      SuperscriptBox["dr", "2"], 
      RowBox[{"f", "[", "r", "]"}]], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox["d\[CapitalOmega]", "2"]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"A", "[", "r", "]"}], "dt"}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"\[Phi]", "\[Congruent]", 
   RowBox[{"\[Phi]", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", 
  RowBox[{"\[CapitalPhi]", "=", 
   RowBox[{
    SuperscriptBox["\[CapitalPhi]", "*"], "\[Congruent]", " ", 
    RowBox[{
     RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "."}]}]}]}]}], "Text",
 CellChangeTimes->{{3.857108676216428*^9, 
  3.85710871086342*^9}},ExpressionUUID->"78fe55e4-5f27-48ae-bf68-\
db8311b1da97"],

Cell[BoxData[
 RowBox[{"The", " ", "equations", " ", "of", " ", "motion", " ", "for", " ", 
  "this", " ", "system", " ", "are", " ", "given", " ", "by"}]], "Text",
 CellChangeTimes->{{3.8571087304631433`*^9, 
  3.8571087602059*^9}},ExpressionUUID->"aa66c93f-caed-40cf-ba05-8d3b141a4101"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"twoQeq1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "r", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["h", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"h", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["\[Phi]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{
              SuperscriptBox["\[CapitalPhi]", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], "2"]}], 
           RowBox[{"4", "+", 
            SuperscriptBox[
             RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}], ")"}]}], 
       "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"h", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "r"]}], 
      ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoQeq2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["r", "2"]}], " ", 
     SuperscriptBox[
      RowBox[{"A", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", 
    RowBox[{
     RowBox[{"f", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"h", "[", "r", "]"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"3", " ", 
             RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
           SqrtBox[
            RowBox[{"4", "+", 
             SuperscriptBox[
              RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", 
          RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"h", "[", "r", "]"}], 
         RowBox[{"4", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
       RowBox[{"3", " ", "r", " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], 
        RowBox[{"h", "[", "r", "]"}]]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"f", "[", "r", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"h", "[", "r", "]"}], "2"]}]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["\[CapitalPhi]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], "2"]}], 
        RowBox[{"4", "+", 
         SuperscriptBox[
          RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoQeq3", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"\[Phi]", "[", "r", "]"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Phi]", "[", "r", "]"}]], " ", 
        SqrtBox[
         RowBox[{"4", "+", 
          SuperscriptBox[
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}]]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", 
       RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], 
      RowBox[{"4", "/", "3"}]], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["A", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"f", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "r"], "+", 
       RowBox[{
        SuperscriptBox["\[Phi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoQeq4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"A", "[", "r", "]"}]}], " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", 
        RowBox[{"\[Phi]", "[", "r", "]"}]}]], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["A", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "r", " ", 
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"h", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"6", " ", "r", " ", 
               RowBox[{
                SuperscriptBox["\[Phi]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"3", " ", "r", " ", 
         RowBox[{"h", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["A", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
     RowBox[{"3", " ", "r", " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], 
       RowBox[{"5", "/", "3"}]]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"twoQeq5", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"A", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalPhi]", "[", "r", "]"}]}], 
     RowBox[{"f", "[", "r", "]"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SuperscriptBox[
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Phi]", "[", "r", "]"}]], " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"h", "[", "r", "]"}], 
         RowBox[{"2", "/", "3"}]], " ", 
        RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox[
            RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox[
              RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"f", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"r", " ", 
           RowBox[{"f", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalPhi]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"r", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SuperscriptBox[
           RowBox[{"\[CapitalPhi]", "[", "r", "]"}], "2"]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalPhi]", "\[Prime]\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.857108765495113*^9, 3.857108786108171*^9}, {
   3.857108846451489*^9, 3.857108878530003*^9}, 3.857113702387143*^9},
 CellLabel->
  "3/24/22 12:33:38 \
In[10]:=",ExpressionUUID->"9bdf4079-ca76-4943-9716-7455924a2d34"]
}, Closed]],

Cell[CellGroupData[{

Cell["Hairy Supersymmetric Soliton", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.85711385276637*^9, 
  3.857113862713924*^9}},ExpressionUUID->"1c57f229-d970-4087-9afc-\
2cabd2a15283"],

Cell[BoxData[{
 RowBox[{"The", " ", "soliton", " ", "solution", " ", "is", " ", 
  "constructed", " ", "in", " ", "a", " ", "perturbative", " ", "expansion", 
  " ", "in", " ", 
  RowBox[{"\[Epsilon]", ".", " ", "The"}], " ", "functions", " ", "have", " ",
   "the", " ", "expansions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"f0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"f2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"f4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"f6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"f8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"f10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"f12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[LineSeparator]", 
 RowBox[{
  RowBox[{"h", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"h0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"h2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"h4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"h6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"h8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"h10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"h12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"A0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"A2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"A4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"A6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"A8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"A10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"A12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Phi]0", "[", "r", "]"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"\[Phi]2", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"\[Phi]4", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "6"], 
    RowBox[{"\[Phi]6", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "8"], 
    RowBox[{"\[Phi]8", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "10"], 
    RowBox[{"\[Phi]10", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "12"], 
    RowBox[{"\[Phi]12", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "14"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Epsilon]", " ", 
    RowBox[{"\[CapitalPhi]1", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "3"], 
    RowBox[{"\[CapitalPhi]3", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "5"], 
    RowBox[{"\[CapitalPhi]5", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "7"], 
    RowBox[{"\[CapitalPhi]7", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "9"], 
    RowBox[{"\[CapitalPhi]9", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "11"], 
    RowBox[{"\[CapitalPhi]11", "[", "r", "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "13"], 
    RowBox[{"\[CapitalPhi]13", "[", "r", "]"}]}], "+", 
   SuperscriptBox[
    RowBox[{"O", "[", "\[Epsilon]", "]"}], "15"]}]}], "\[IndentingNewLine]", 
 RowBox[{"The", " ", "coefficient", " ", "functions", " ", "are", " ", 
  "given", " ", "in", " ", "the", " ", "next", " ", "section"}]}], "Text",
 CellChangeTimes->{{3.8571135553862143`*^9, 3.857113639828034*^9}, {
  3.857114135121681*^9, 
  3.85711414668502*^9}},ExpressionUUID->"c79c6ded-aef3-41e3-a9d7-\
69ad75e1ebe1"],

Cell[CellGroupData[{

Cell["Solution", "Section",
 CellChangeTimes->{{3.8571141486489058`*^9, 
  3.8571141503580914`*^9}},ExpressionUUID->"49841a35-92c4-4ccc-9bfe-\
cdbf9f0fe516"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f0", "[", "r_", "]"}], ":=", 
  RowBox[{"1", "+", 
   SuperscriptBox["r", "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h0", "[", "r_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A0", "[", "r_", "]"}], ":=", "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", "[", "r_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]1", "[", "r_", "]"}], ":=", 
   FractionBox["1", 
    RowBox[{"1", "+", 
     SuperscriptBox["r", "2"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.854704773372942*^9, 3.85470481205683*^9}, {
  3.857113649038845*^9, 3.857113649150959*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[15]:=",ExpressionUUID->"7f69230a-e612-4d92-af7b-fc98a2362921"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h2", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f2", "[", "r_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["r", "2"], 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A2", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"8", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]2", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"24", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]3", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "Input",
 CellChangeTimes->{{3.85711365926788*^9, 3.857113688607689*^9}, {
  3.857113732527203*^9, 3.857113732756444*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[20]:=",ExpressionUUID->"ac98e62b-7141-4380-8eed-066bc9a506f8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h4", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    SuperscriptBox["r", "4"]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       SuperscriptBox["r", "4"]}], ")"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A4", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    SuperscriptBox["r", "4"]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]4", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], 
    RowBox[{"1152", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]5", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"7", "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"51", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "6"]}]}], 
   RowBox[{"2304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "Input",
 CellChangeTimes->{{3.857113785132818*^9, 3.8571137998298264`*^9}, {
  3.857113833982461*^9, 3.857113834095396*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[25]:=",ExpressionUUID->"03cf9157-4338-4a63-8b47-8881f375def4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h6", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"5", "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "4"]}]}], 
   RowBox[{"18432", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "23"}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "6"]}]}], ")"}]}], 
    RowBox[{"9216", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A6", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"78", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "6"]}]}], 
    RowBox[{"18432", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]6", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "6"]}]}], 
   RowBox[{"55296", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]7", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"58", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"163", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "8"]}]}], 
   RowBox[{"12288", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}]}], "Input",
 CellChangeTimes->{{3.8571138236533327`*^9, 3.8571138461996737`*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[30]:=",ExpressionUUID->"8a03db11-8249-4bfc-b1b3-5164df306908"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"15", "-", 
    RowBox[{"1575", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"2275", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"745", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"21", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       SuperscriptBox["r", "4"]}], ")"}]}]}], 
   RowBox[{"4423680", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"300", "-", 
      RowBox[{"3120", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"310", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"700", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"336", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"92", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "12"]}]}], ")"}]}], 
   RowBox[{"2211840", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"15", "+", 
    RowBox[{"105", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"805", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"2945", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"519", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{"47", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "12"]}]}], 
   RowBox[{"4423680", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]8", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "300"}], "+", 
      RowBox[{"2710", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"380", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"54", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"62", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "10"]}]}], ")"}]}], 
   RowBox[{"13271040", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "7"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]9", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "26"}], "+", 
     RowBox[{"53792", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"450728", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"502444", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"2555", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"14420", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"1245", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"330", " ", 
      SuperscriptBox["r", "14"]}]}], 
    RowBox[{"132710400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.85711391941254*^9, 3.8571139364490023`*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[35]:=",ExpressionUUID->"834f2522-82d5-4553-9cd9-f3f94501b56b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "73"}], "-", 
    RowBox[{"27584", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"178856", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"47588", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"14485", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"1300", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"330", " ", 
     SuperscriptBox["r", "12"]}]}], 
   RowBox[{"1061683200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["r", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"2627", "-", 
      RowBox[{"97784", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"194156", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"73462", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"26195", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"11440", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"2970", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"330", " ", 
       SuperscriptBox["r", "14"]}]}], ")"}]}], 
   RowBox[{"530841600", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"73", "+", 
    RowBox[{"584", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"15956", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"154688", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"93155", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{"24220", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"2250", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"660", " ", 
     SuperscriptBox["r", "14"]}]}], 
   RowBox[{"1061683200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]10", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"107", "-", 
    RowBox[{"1664", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"91736", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"157118", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"7285", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"3760", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{"1410", " ", 
     SuperscriptBox["r", "12"]}], "-", 
    RowBox[{"330", " ", 
     SuperscriptBox["r", "14"]}]}], 
   RowBox[{"3185049600", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "9"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]11", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "24"}], "-", 
    RowBox[{"16944", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"375612", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"1161300", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"580658", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"82060", " ", 
     SuperscriptBox["r", "10"]}], "-", 
    RowBox[{"14645", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"400", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"440", " ", 
     SuperscriptBox["r", "16"]}]}], 
   RowBox[{"707788800", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}]}], "Input",
 CellChangeTimes->{{3.857113946862855*^9, 3.8571139778894663`*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[40]:=",ExpressionUUID->"23a40d0c-4bfa-4a26-ad2f-fd21af9f186b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "609"}], "+", 
     RowBox[{"449337", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"9411577", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"17301172", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"599858", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"49182", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"680250", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"337920", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"103400", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"20680", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"1880", " ", 
      SuperscriptBox["r", "20"]}]}], 
    RowBox[{"356725555200", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "11"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "20118"}], "+", 
       RowBox[{"2863056", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"18300751", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"8283016", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"4295144", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"1540728", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"955350", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"437250", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"128810", " ", 
        SuperscriptBox["r", "16"]}], "+", 
       RowBox[{"22990", " ", 
        SuperscriptBox["r", "18"]}], "+", 
       RowBox[{"1880", " ", 
        SuperscriptBox["r", "20"]}]}], ")"}]}], 
    RowBox[{"178362777600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "11"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A12", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"609", "+", 
    RowBox[{"6699", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"270529", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"7289884", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"17510794", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"2766078", " ", 
     SuperscriptBox["r", "10"]}], "+", 
    RowBox[{"1814670", " ", 
     SuperscriptBox["r", "12"]}], "+", 
    RowBox[{"61140", " ", 
     SuperscriptBox["r", "14"]}], "+", 
    RowBox[{"17300", " ", 
     SuperscriptBox["r", "16"]}], "+", 
    RowBox[{"16060", " ", 
     SuperscriptBox["r", "18"]}], "+", 
    RowBox[{"1880", " ", 
     SuperscriptBox["r", "20"]}]}], 
   RowBox[{"356725555200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "11"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]12", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"20118", "-", 
       RowBox[{"2607703", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"15886528", " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"9377788", " ", 
        SuperscriptBox["r", "6"]}], "-", 
       RowBox[{"1303932", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"645390", " ", 
        SuperscriptBox["r", "10"]}], "+", 
       RowBox[{"193650", " ", 
        SuperscriptBox["r", "12"]}], "+", 
       RowBox[{"66230", " ", 
        SuperscriptBox["r", "14"]}], "+", 
       RowBox[{"18370", " ", 
        SuperscriptBox["r", "16"]}], "+", 
       RowBox[{"1880", " ", 
        SuperscriptBox["r", "18"]}]}], ")"}]}], 
    RowBox[{"1070176665600", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], 
      "11"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]13", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"14982473318400", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "13"]}]], 
   RowBox[{"(", 
    RowBox[{"24392", "-", 
     RowBox[{"15212856", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"870710622", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"6049520640", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"9013657260", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"1824249108", " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"654772671", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"58932762", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"12689355", " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"790580", " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"635040", " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"78960", " ", 
      SuperscriptBox["r", "22"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.857113982188397*^9, 3.857114007839548*^9}},
 CellLabel->
  "3/24/22 12:33:45 \
In[45]:=",ExpressionUUID->"34b8eeb6-c9b8-44b2-9e93-54fcb0254658"]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Section",
 CellChangeTimes->{{3.85471129879074*^9, 3.854711302962347*^9}, {
  3.857114125915348*^9, 
  3.857114127402318*^9}},ExpressionUUID->"1e72c377-19ea-4e7b-834e-\
157ad1f3748b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Msol", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Epsilon]", "2"], "16"], "-", 
     FractionBox[
      SuperscriptBox["\[Epsilon]", "4"], "768"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["\[Epsilon]", "8"]}], "8847360"], "-", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["\[Epsilon]", "12"]}], "17836277760"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "13"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 13, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
      Rational[1, 16], 0, 
      Rational[-1, 768], 0, 0, 0, 
      Rational[11, 8847360], 0, 0, 0, 
      Rational[-47, 17836277760]}, 2, 13, 1],
    Editable->False]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Qsol", "=", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Epsilon]", "2"], "16"], "-", 
     FractionBox[
      SuperscriptBox["\[Epsilon]", "4"], "768"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["\[Epsilon]", "8"]}], "8847360"], "-", 
     FractionBox[
      RowBox[{"47", " ", 
       SuperscriptBox["\[Epsilon]", "12"]}], "17836277760"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "\[Epsilon]", "]"}], "13"],
      SeriesData[$CellContext`\[Epsilon], 0, {}, 2, 13, 1],
      Editable->False]}],
    SeriesData[$CellContext`\[Epsilon], 0, {
      Rational[1, 16], 0, 
      Rational[-1, 768], 0, 0, 0, 
      Rational[11, 8847360], 0, 0, 0, 
      Rational[-47, 17836277760]}, 2, 13, 1],
    Editable->False]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8571141560291147`*^9, 
  3.857114160680407*^9}},ExpressionUUID->"415c586d-7864-473a-96a1-\
8e77f5095637"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Hairy Black Hole Solution", "Chapter",
 CellChangeTimes->{{3.8547047482449913`*^9, 3.854704750951715*^9}, {
  3.854723647221404*^9, 3.854723649758052*^9}, {3.855314927829405*^9, 
  3.855314932016827*^9}, {3.857108216406131*^9, 
  3.857108216923176*^9}},ExpressionUUID->"bacf36a1-6317-44a9-8794-\
ad7669f45fa4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"The", " ", "hairy", " ", "black", " ", "hole", " ", 
   RowBox[{"(", "HBH", ")"}], " ", "solution", " ", "is", " ", 
   "parameterized", " ", "by", " ", "the", " ", "black", " ", "hole", " ", 
   "radius", " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{"denoted", " ", 
     SubscriptBox["r", "+"], " ", "in", " ", "the", " ", "paper"}], ")"}], 
   " ", "and", " ", 
   RowBox[{"\[Epsilon]", ".", " ", "For"}], " ", "small", " ", "\[Epsilon]", 
   " ", "and", " ", "R"}], ",", " ", 
  RowBox[{
  "the", " ", "analytic", " ", "solution", " ", "is", " ", "constructed", " ",
    "in", " ", "a", " ", "double", " ", "perturbative", " ", "expansion", " ",
    "in", " ", "\[Epsilon]", " ", "and", " ", 
   RowBox[{"R", ".", " ", "The"}], " ", "base", " ", "solution", " ", "for", 
   " ", "the", " ", "perturbative", " ", "construction", " ", "is", " ", 
   "the", " ", "CLP", " ", "black", " ", "hole", " ", "given", " ", 
   "by"}]}]], "Text",
 CellChangeTimes->{{3.8553164472235928`*^9, 3.855316635233108*^9}, {
  3.8553167868258247`*^9, 3.855316787092496*^9}, {3.8553214389655027`*^9, 
  3.855321440369643*^9}, {3.857108261700111*^9, 3.857108287664372*^9}, {
  3.857114224760651*^9, 
  3.8571142291703873`*^9}},ExpressionUUID->"ee4a4b2a-c063-474a-8b6e-\
4fdcf1ef0bc0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"f0", "[", "r_", "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "+", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "\[Eta]", " ", "R"}], "+", 
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["R", "2"]}], ")"}]}], 
    SuperscriptBox["r", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h0", "[", "r_", "]"}], ":=", 
   RowBox[{"1", "+", 
    FractionBox[
     RowBox[{"\[Eta]", " ", "R"}], 
     SuperscriptBox["r", "2"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A0", "[", "r_", "]"}], ":=", 
   RowBox[{"R", 
    SqrtBox[
     RowBox[{"\[Eta]", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", "+", "R"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[Eta]", " ", "R"}], "+", 
        SuperscriptBox["R", "2"]}], ")"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"q", "+", 
        SuperscriptBox["R", "2"]}]], "-", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"\[Eta]", " ", "R"}], "+", 
        SuperscriptBox["r", "2"]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]0", "[", "r_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      FractionBox[
       RowBox[{"\[Eta]", " ", "R"}], 
       SuperscriptBox["r", "2"]]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8553214439702253`*^9, 3.8553214441265173`*^9}, {
  3.8571082913807287`*^9, 
  3.857108292702725*^9}},ExpressionUUID->"fc0ae18a-4291-48c6-ac61-\
4835535887d5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"where", " ", "\[Eta]"}], "\[Congruent]", 
  RowBox[{"\[Eta]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", ",", "R"}], ")"}], ".", " ", "The"}], " ", 
   "solution", " ", "is", " ", "separately", " ", "determined", " ", "in", 
   " ", "3", " ", "spacetime", " ", "regions"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1.", " ", "Far"}], "-", 
  RowBox[{"field", " ", 
   RowBox[{"(", 
    RowBox[{"r", ">>", 
     FormBox[
      SqrtBox["R"],
      TraditionalForm]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"2.", "Intermediate", " ", "field", " ", 
  RowBox[{"(", 
   RowBox[{"1", ">>", "r", ">>", 
    FormBox["R",
     TraditionalForm]}], ")"}], " ", "and"}], "\[IndentingNewLine]", 
 RowBox[{"3.", " ", "Near", " ", "field", " ", 
  RowBox[{
   FormBox[
    RowBox[{"(", 
     RowBox[{
      SqrtBox["R"], ">>", 
      RowBox[{"r", ">=", "R"}]}], ")"}],
    TraditionalForm], "."}]}]}], "Text",
 CellChangeTimes->{{3.855316304233576*^9, 3.855316309979957*^9}, {
  3.8553166632630997`*^9, 3.8553167508693*^9}, {3.855316797115223*^9, 
  3.855316814094913*^9}, {3.8553168560147257`*^9, 3.85531685979533*^9}, {
  3.8553172205301847`*^9, 3.855317223200148*^9}, {3.855321446401895*^9, 
  3.855321452670967*^9}, {3.857108298013278*^9, 
  3.8571083992409267`*^9}},ExpressionUUID->"f287a345-8a9f-42e5-90aa-\
7640a52ad5ae"],

Cell[BoxData[
 RowBox[{"The", " ", "full", " ", "solution", " ", "is", " ", "described", 
  " ", "in", " ", "the", " ", "sections", " ", 
  RowBox[{"below", "."}]}]], "Text",
 CellChangeTimes->{{3.855316304233576*^9, 3.855316309979957*^9}, {
  3.8553166632630997`*^9, 3.8553167508693*^9}, {3.855316797115223*^9, 
  3.855316814094913*^9}, {3.8553168560147257`*^9, 3.85531685979533*^9}, {
  3.8553172205301847`*^9, 3.855317223200148*^9}, {3.855321446401895*^9, 
  3.855321452670967*^9}, {3.857108298013278*^9, 
  3.8571084430286303`*^9}},ExpressionUUID->"14ab5f63-22ef-458c-8fcf-\
f3ce34e3d423"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"\[Eta]", "(", 
   RowBox[{"\[Epsilon]", ",", "R"}], ")"}], 
  TraditionalForm]],ExpressionUUID->"cf87aa1e-c04f-4bfc-8030-d72e1673fc97"]], \
"Section",
 CellChangeTimes->{{3.855316818004339*^9, 
  3.8553168467014933`*^9}},ExpressionUUID->"68274b01-777d-4e3c-a69b-\
2891e486b0e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "This", " ", "admits", " ", "a", " ", "perturbative", " ", "expansion", " ",
    "of", " ", "the", " ", "form", " ", "\[Eta]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[Eta]00", "+", 
     RowBox[{"R", " ", "\[Eta]01"}], "+", 
     RowBox[{
      SuperscriptBox["R", "2"], "\[Eta]02"}], "+", 
     RowBox[{
      SuperscriptBox["R", "3"], "\[Eta]03"}], "+", 
     RowBox[{
      SuperscriptBox["R", "4"], "\[Eta]04"}], "+", 
     SuperscriptBox[
      RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "2"], 
    RowBox[{"(", 
     RowBox[{"\[Eta]20", "+", 
      RowBox[{"R", " ", "\[Eta]21"}], "+", 
      RowBox[{
       SuperscriptBox["R", "2"], "\[Eta]22"}], "+", 
      RowBox[{
       SuperscriptBox["R", "3"], "\[Eta]23"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox["\[Epsilon]", "4"], 
    RowBox[{"(", 
     RowBox[{"\[Eta]40", "+", 
      RowBox[{"R", " ", "\[Eta]41"}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", "R", "]"}], "2"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"], "  ", "where"}]}]}]], "Text",\

 CellChangeTimes->{{3.8553168814372053`*^9, 3.855316939223426*^9}, {
  3.855317230433297*^9, 3.855317237481888*^9}, {3.85531747985802*^9, 
  3.855317481597457*^9}, {3.857108537996932*^9, 
  3.85710854366683*^9}},ExpressionUUID->"f4ff4160-4225-4e7b-acff-\
fd5df717a0e8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]00", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]01", "=", 
   RowBox[{"-", 
    FractionBox["1", "2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]02", "=", 
   FractionBox["5", "8"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]03", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "R", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]04", "=", 
   RowBox[{
    FractionBox["711", "128"], "+", 
    RowBox[{"9", " ", 
     RowBox[{"Log", "[", "R", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]20", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]21", "=", 
   RowBox[{
    FractionBox["3", "16"], "-", 
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "48"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]22", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["61", "96"]}], "+", 
    FractionBox[
     RowBox[{"31", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "288"], "-", 
    FractionBox[
     RowBox[{"Log", "[", "R", "]"}], "4"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "8"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]23", "=", 
   RowBox[{
    FractionBox["475", "216"], "-", 
    FractionBox[
     RowBox[{"85", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "216"], "-", 
    FractionBox[
     RowBox[{"29", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "2880"], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "3"], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"], "2"], "+", 
    FractionBox[
     RowBox[{"349", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "144"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]40", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]41", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["455", "4608"]}], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "1152"], "+", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "11520"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.854895580141302*^9, 3.854895616928092*^9}, {
  3.855316967397986*^9, 3.855316975619752*^9}},
 CellLabel->
  "3/24/22 02:52:29 \
In[6]:=",ExpressionUUID->"65b3cfe4-a831-43f4-8989-d025acc9583c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Far-Field Solution (r >>",
 Cell[BoxData[
  FormBox[
   SqrtBox["R"], TraditionalForm]],ExpressionUUID->
  "8b49e8d1-ea78-4058-894e-2ce0b807fb11"],
 ")"
}], "Section",
 CellChangeTimes->{{3.855315578380959*^9, 3.8553155967252197`*^9}, {
   3.855316830280875*^9, 3.855316837944283*^9}, {3.855318232162277*^9, 
   3.855318232582959*^9}, 
   3.8553187434017467`*^9},ExpressionUUID->"2b470e58-c566-4978-9781-\
0ac17e5b944d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"The", " ", "fields", " ", "have", " ", "an", " ", "expansion"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]11far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]13far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"\[CapitalPhi]15far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]31far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]33far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]34far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]51far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"\[CapitalPhi]52far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "[", "r", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f20far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f21far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f22far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"f23far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"f24far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"f25far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f40far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f41far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f42far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"f43far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"h0", "[", "r", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h20far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h21far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h22far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"h23far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"h24far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"h25far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h40far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h41far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h42far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"h43far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"A0", "[", "r", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A20far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A21far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A22far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"A23far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"A24far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"A25far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A40far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A41far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A42far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"A43far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Phi]0", "[", "r", "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]20far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]21far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]22far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[Phi]23far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[Phi]24far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"\[Phi]25far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]40far", "[", "r", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]41far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]42far", "[", "r", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[Phi]43far", "[", "r", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "where"}], "Text",
 CellChangeTimes->{{3.855317033942771*^9, 3.855317204212879*^9}, {
  3.855317305526619*^9, 3.855317313831128*^9}, {3.855317366364271*^9, 
  3.855317388007462*^9}, {3.855317441626721*^9, 3.8553175719906816`*^9}, {
  3.855318369875882*^9, 
  3.8553183735312433`*^9}},ExpressionUUID->"2e128b09-85e3-4a1f-b5da-\
8408cc5ed139"],

Cell[CellGroupData[{

Cell["Far-Field f(r)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 
  3.8553179321162367`*^9}},ExpressionUUID->"3abc3590-bde9-4654-a2fd-\
3a938058148a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20far", "[", "r_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["r", "2"], 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "-", 
    SuperscriptBox["r", "2"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["r", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f22far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{"72", "+", 
     RowBox[{"1077", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"121", "+", 
        RowBox[{"495", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"271", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"40", "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"432", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "630"}], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"99", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1255"}], "-", 
        RowBox[{"842", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"809", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"1274", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"574", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"89", " ", 
         SuperscriptBox["r", "10"]}]}], ")"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"48", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"91", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"394", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"321", " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"68", " ", 
            SuperscriptBox["r", "12"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "14"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"11", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"23", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"140", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"97", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"215", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"184", " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["r", "12"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f25far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"207360", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "103680"}], "+", 
     RowBox[{"361680", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"1392", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{"512", "+", 
        RowBox[{"4551", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"6004", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2337319"}], "-", 
        RowBox[{"2864805", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"937122", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4442398", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"3732501", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"1374615", " ", 
         SuperscriptBox["r", "10"]}], "+", 
        RowBox[{"195056", " ", 
         SuperscriptBox["r", "12"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5760"}], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"2304", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "30"}], "-", 
           RowBox[{"135", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"279", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"1642", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"2811", " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"1029", " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["r", "12"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["r", "2"], 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}]], "]"}], "3"]}], "+", 
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "182"}], "-", 
           RowBox[{"1295", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"3057", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"6949", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"20008", " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"11739", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["r", "12"]}], "+", 
           RowBox[{"1051", " ", 
            SuperscriptBox["r", "14"]}], "-", 
           RowBox[{"432", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2752", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "7"]}], "-", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"347088", "+", 
              RowBox[{"668451", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"1053292", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"1652898", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"1610508", " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"788051", " ", 
               SuperscriptBox["r", "10"]}], "+", 
              RowBox[{"151056", " ", 
               SuperscriptBox["r", "12"]}]}], ")"}]}], "-", 
           RowBox[{"3456", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["r", "8"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"480", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"108", "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2629", "+", 
              RowBox[{"9417", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"9399", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"3007", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"29", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"54", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"25", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["r", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"960", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"182", "+", 
        RowBox[{"631", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"1370", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"711", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           SuperscriptBox["r", "6"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
        RowBox[{"432", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["r", "6"]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"5760", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"63", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"5760", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"63", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{"108", "+", 
        RowBox[{"1101", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"1040", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f40far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       SuperscriptBox["r", "4"]}], ")"}]}], 
    RowBox[{"192", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f41far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "9"}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], 
    RowBox[{"576", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f42far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"3456", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], 
   RowBox[{"(", 
    RowBox[{"297", "-", 
     RowBox[{"3321", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "418"}], "+", 
        RowBox[{"325", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"75", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "130"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "46"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f43far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"207360", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{"42570", "-", 
     RowBox[{"1800", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"252", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"204555", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"18300", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"1680", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"1722420", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"28260", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"4788", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"1796025", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"28080", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"7560", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"929845", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"100560", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"7140", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"456060", " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"87300", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"4032", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"267765", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"29340", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"1260", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"73960", " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"2760", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "14"]}], "-", 
     RowBox[{"168", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"103680", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"4320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"619920", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"9720", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"197280", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"106920", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"2301060", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"246240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"2984940", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"261360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"1476540", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"139320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"262020", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"33480", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"4320", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"2160", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"388800", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"4320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"922320", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"21600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"426240", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"43200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"334800", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"43200", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"319680", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"21600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"72720", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"4320", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"66960", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"194400", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"163440", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"8640", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"66960", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"24480", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox["r", "16"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"129600", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"259200", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"259200", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"129600", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"155520", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"388800", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"518400", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"388800", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"155520", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
     RowBox[{"25920", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"58320", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"58320", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"194400", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"388800", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"388800", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"194400", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.854980451437207*^9, 3.854980477079173*^9}, {
   3.8550424466922913`*^9, 3.8550424586773167`*^9}, {3.855317589029777*^9, 
   3.855317629562888*^9}, {3.855317694682191*^9, 3.855317694874625*^9}, {
   3.855317744242437*^9, 3.8553177547031097`*^9}, {3.855317785435923*^9, 
   3.855317785624885*^9}, 3.8553179250031557`*^9, {3.855318043259185*^9, 
   3.855318076857514*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[17]:=",ExpressionUUID->"711c3734-21f3-4040-8bf8-c2f074a31ba1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Far-Field h(r)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 
  3.855317929565662*^9}},ExpressionUUID->"f7acdb2c-659a-44c5-9708-\
8bd52a0b8381"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h20far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\n", 
 RowBox[{
  RowBox[{"h21far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h22far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h23far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{"120", "-", 
     RowBox[{"609", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"486", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"39", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"69", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"432", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{"108", "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "183"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"57", "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "867"}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "393"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"20", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "291"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1461"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"81", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"162", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "12"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"119", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               SuperscriptBox["r", "2"], 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}]], "]"}], "3"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["r", "2"], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h25far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"207360", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"308160", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"1392", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"1513", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"167504", "+", 
        RowBox[{"749793", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"4137708", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"8777350", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"8751396", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"4234017", " ", 
         SuperscriptBox["r", "10"]}], "+", 
        RowBox[{"808808", " ", 
         SuperscriptBox["r", "12"]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "15"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"796", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"969", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"255", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
        RowBox[{"768", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
        RowBox[{"80", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"107", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"4840", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"6085", " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{"2905", " ", 
            SuperscriptBox["r", "12"]}], "-", 
           RowBox[{"1051", " ", 
            SuperscriptBox["r", "14"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"160", " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"36", "+", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2035", "+", 
                 RowBox[{"6069", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"5205", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"1423", " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["\[Pi]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"66", "+", 
              RowBox[{"135", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"128", "+", 
           RowBox[{"47856", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"159585", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"742372", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"1570710", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"1586532", " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"778961", " ", 
            SuperscriptBox["r", "12"]}], "+", 
           RowBox[{"151056", " ", 
            SuperscriptBox["r", "14"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "6"]}], "+", 
           RowBox[{"1152", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"77", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"139", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"480", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"115", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"428", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"243", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "-", 
              RowBox[{"12", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["r", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
           RowBox[{"144", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "4"], "+", 
              SuperscriptBox["r", "6"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "-", 
              RowBox[{"21", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"22", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r", "6"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", 
                 FractionBox["1", 
                  SuperscriptBox["r", "2"]]}]}], "]"}], "+", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                FractionBox["1", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}]]}], "]"}]}], ")"}]}], "-", 
           RowBox[{"520", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "4"]}], 
    RowBox[{"384", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h41far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"36", "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], 
    RowBox[{"576", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h42far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3456", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "918"}], "+", 
      RowBox[{"837", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"979", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"311", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"18", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "3"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"126", "-", 
         RowBox[{"171", " ", 
          SuperscriptBox["r", "2"]}], "-", 
         RowBox[{"163", " ", 
          SuperscriptBox["r", "4"]}], "-", 
         RowBox[{"46", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            SuperscriptBox["r", "6"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h43far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"207360", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2310"}], "-", 
     RowBox[{"1920", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "-", 
     RowBox[{"226080", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"27720", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"504", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"292455", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"90900", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"1260", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"472360", " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"129120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"1680", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"122565", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"90360", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"1260", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"90870", " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"29880", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"504", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"41300", " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"3540", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["r", "12"]}], "-", 
     RowBox[{"6480", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"115830", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"17820", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"690120", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"88020", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"2047470", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"177120", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"1925550", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"184680", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"821520", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"104220", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"124530", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"29700", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"6480", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"3240", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
     RowBox[{"6480", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"152280", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"2160", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"210600", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"10800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"117360", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"21600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"319680", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"21600", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"167400", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"10800", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"29880", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
     RowBox[{"2160", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"14040", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"15120", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"54360", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"116640", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"83160", " ", 
      SuperscriptBox["r", "10"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"25200", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"3240", " ", 
      SuperscriptBox["r", "14"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"51840", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"77760", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"51840", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"64800", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"129600", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"129600", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"64800", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"12960", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"6480", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"233280", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"583200", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"777600", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"583200", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"233280", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"38880", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"77760", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"116640", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"77760", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"97200", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"194400", " ", 
      SuperscriptBox["r", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"194400", " ", 
      SuperscriptBox["r", "8"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"97200", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"19440", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.855317590715584*^9, {3.85531764279629*^9, 3.855317651505657*^9}, {
   3.85531769856293*^9, 3.855317698730997*^9}, {3.8553177599773197`*^9, 
   3.8553177601514273`*^9}, {3.855317803718789*^9, 3.855317803910919*^9}, 
   3.855317937314036*^9, {3.855318087599831*^9, 3.855318099210051*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[27]:=",ExpressionUUID->"f0dbe07a-a5d7-45ba-bae8-02f479788d8d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Far-Field A(r)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317940666131*^9}, {
  3.855318150713863*^9, 
  3.855318161180668*^9}},ExpressionUUID->"a9dfd3d3-f112-4cac-a804-\
e7c3307de5ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A20far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A21far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["r", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "+", 
       SuperscriptBox["r", "3"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A22far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "18"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["r", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "3"]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"35", "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["r", "4"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "6"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "+", 
           SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A23far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{"144", "+", 
     RowBox[{"684", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"181", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"66", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r", "2"], "+", 
              SuperscriptBox["r", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"144", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1671", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"910", "+", 
           RowBox[{"545", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"92", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{
            FractionBox["2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "159"}], "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"36", " ", 
               RowBox[{"Log", "[", "R", "]"}]}], "-", 
              RowBox[{"54", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"864", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], 
   RowBox[{"(", 
    RowBox[{"540", "+", 
     RowBox[{"3348", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"108", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"13", "+", 
           RowBox[{"78", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"221", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"262", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"117", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "12"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"43", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"102", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"137", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"165", " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"123", " ", 
            SuperscriptBox["r", "12"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["r", "14"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"57", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"49", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["r", "6"]}], ")"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"170", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"265", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"3504", "+", 
           RowBox[{"7453", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"10860", "+", 
              RowBox[{"5274", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"4600", " ", 
               SuperscriptBox["r", "4"]}], "-", 
              RowBox[{"7755", " ", 
               SuperscriptBox["r", "6"]}], "-", 
              RowBox[{"4056", " ", 
               SuperscriptBox["r", "8"]}], "-", 
              RowBox[{"776", " ", 
               SuperscriptBox["r", "10"]}], "+", 
              RowBox[{
               FractionBox["1", "30"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
               RowBox[{"(", 
                RowBox[{"47710", "-", 
                 RowBox[{"6200", " ", 
                  SuperscriptBox["\[Pi]", "2"]}], "-", 
                 RowBox[{"87", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"360", " ", 
                  RowBox[{"Log", "[", "R", "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"25", "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"24720", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A25far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"207360", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{"155520", "+", 
     RowBox[{"1192320", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"960", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4779"}], "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"120", " ", 
      RowBox[{"(", 
       RowBox[{"98349", "-", 
        RowBox[{"350", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"22288055", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"39395", "+", 
           RowBox[{"348", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "18"], " ", 
      RowBox[{"(", 
       RowBox[{"829585", "+", 
        RowBox[{"89360", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2784", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"518400", " ", "\[Mu]25"}]}], ")"}]}], "-", 
     RowBox[{"15", " ", 
      SuperscriptBox["r", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"402079", "+", 
        RowBox[{"97880", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"2784", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"276480", " ", "\[Mu]25"}]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "20"], " ", 
      RowBox[{"(", 
       RowBox[{"139325", "+", 
        RowBox[{"10415", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"348", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"155520", " ", "\[Mu]25"}]}], ")"}]}], "+", 
     RowBox[{"207360", " ", 
      SuperscriptBox["r", "22"], " ", "\[Mu]25"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"5348705", "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1845", "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"34560", " ", "\[Mu]25"}]}], ")"}]}], "+", 
     RowBox[{"80", " ", 
      SuperscriptBox["r", "14"], " ", 
      RowBox[{"(", 
       RowBox[{"78533", "-", 
        RowBox[{"27697", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"696", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"38880", " ", "\[Mu]25"}]}], ")"}]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r", "12"], " ", 
      RowBox[{"(", 
       RowBox[{"855883", "-", 
        RowBox[{"66300", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"1392", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"41472", " ", "\[Mu]25"}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"160", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "87"}], "-", 
           RowBox[{"501", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"1396", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"1185", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"255", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
        RowBox[{"3840", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "-", 
        RowBox[{"768", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"320", "+", 
           RowBox[{"2177", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6942", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"13768", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"10531", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"408", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{"3049", " ", 
            SuperscriptBox["r", "12"]}], "-", 
           RowBox[{"1033", " ", 
            SuperscriptBox["r", "14"]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"160", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"204", "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"3247", "+", 
              RowBox[{"8625", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"7569", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"2275", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"69", "+", 
              RowBox[{"138", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"63", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"5760", "+", 
           RowBox[{"39168", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"7399", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{"5466", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"9925", "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"153661", "+", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "10"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "624579"}], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "12"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "93079"}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "14"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "490241"}], "+", 
              RowBox[{"160", " ", 
               SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["r", "16"]}], "+", 
           RowBox[{"32", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2700"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
            SuperscriptBox["r", "18"]}], "-", 
           RowBox[{"1152", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"35", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"r", "+", 
                  SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"1440", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"32", "+", 
        RowBox[{"241", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"500", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"225", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
        RowBox[{"144", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "4"], "+", 
           SuperscriptBox["r", "6"]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"22", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}]]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"635", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A40far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    SuperscriptBox["r", "4"]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A41far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"18", "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"84", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     SuperscriptBox["r", "6"], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], 
    RowBox[{"576", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A42far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6912", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{"486", "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2592", "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6129", "+", 
           RowBox[{"9969", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"5048", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"1384", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"149", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["r", "10"]}], "-", 
           RowBox[{
            FractionBox["3", "10"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2185"}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"14", " ", 
               SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "5"]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "96"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "579"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "229"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "46"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A43far", "[", "r_", "]"}], ":=", 
  RowBox[{"\[Mu]43", "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"207360", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "6"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "25920"}], "-", 
      RowBox[{"192780", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"732540", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"29640", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"168", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"1772640", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"115200", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"1008", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"2972100", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"230220", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"2379145", " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"252600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "10"]}], "+", 
      RowBox[{"3360", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "10"]}], "-", 
      RowBox[{"999120", " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"151920", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "12"]}], "+", 
      RowBox[{"2520", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "12"]}], "-", 
      RowBox[{"167145", " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"46080", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"1008", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "14"]}], "+", 
      RowBox[{"1970", " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"5340", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"168", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "16"]}], "+", 
      RowBox[{"58320", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"414720", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"4320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"1408590", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"39420", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"3114360", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"131220", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"3608070", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"220320", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"2115630", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"206280", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"629460", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"108540", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
      RowBox[{"46770", " ", 
       SuperscriptBox["r", "16"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"29700", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "16"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"12960", " ", 
       SuperscriptBox["r", "18"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"3240", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "18"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}]}], "-", 
      RowBox[{"45360", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"288360", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"886680", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"1283760", " ", 
       SuperscriptBox["r", "10"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "10"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"864000", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"21600", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"253800", " ", 
       SuperscriptBox["r", "14"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"10800", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "14"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
      RowBox[{"29880", " ", 
       SuperscriptBox["r", "16"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["r", "16"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
      RowBox[{"20520", " ", 
       SuperscriptBox["r", "6"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"123120", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"261720", " ", 
       SuperscriptBox["r", "10"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"254880", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"117720", " ", 
       SuperscriptBox["r", "14"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"25200", " ", 
       SuperscriptBox["r", "16"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
      RowBox[{"3240", " ", 
       SuperscriptBox["r", "18"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
      RowBox[{"12960", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "-", 
      RowBox[{"77760", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "-", 
      RowBox[{"181440", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "-", 
      RowBox[{"207360", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "-", 
      RowBox[{"116640", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "-", 
      RowBox[{"25920", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"64800", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"129600", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"129600", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"64800", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"12960", " ", 
       SuperscriptBox["r", "16"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"6480", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["r", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
      RowBox[{"38880", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "6"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
      RowBox[{"38880", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"233280", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"583200", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"777600", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"583200", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"233280", " ", 
       SuperscriptBox["r", "16"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"38880", " ", 
       SuperscriptBox["r", "18"], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"3", ",", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
      RowBox[{"19440", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"116640", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"272160", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"311040", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"174960", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"38880", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"19440", " ", 
       SuperscriptBox["r", "6"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"97200", " ", 
       SuperscriptBox["r", "8"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"194400", " ", 
       SuperscriptBox["r", "10"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"194400", " ", 
       SuperscriptBox["r", "12"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"97200", " ", 
       SuperscriptBox["r", "14"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"19440", " ", 
       SuperscriptBox["r", "16"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{
  3.855317592141993*^9, {3.855317645716838*^9, 3.855317654683152*^9}, {
   3.85531770288244*^9, 3.855317713984502*^9}, {3.8553177651866503`*^9, 
   3.8553177653961554`*^9}, {3.855317812056333*^9, 3.855317812224584*^9}, {
   3.855317896969585*^9, 3.855317897295219*^9}, {3.855318108451056*^9, 
   3.8553181223555*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[37]:=",ExpressionUUID->"42b0d2b2-e5ed-4869-9a46-679fe0d11626"]
}, Closed]],

Cell[CellGroupData[{

Cell["Far-Field \[Phi](r)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.8571084685621862`*^9, 3.8571084724231052`*^9}, {3.8571085036434193`*^9, 
  3.857108504257169*^9}},ExpressionUUID->"6068ba98-071b-4be1-b859-\
0504e51be83d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]20far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]21far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["r", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r", "+", 
       SuperscriptBox["r", "3"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]22far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"2", "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["r", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          SuperscriptBox["r", "4"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["r", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]23far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1728", " ", 
     SuperscriptBox["r", "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "72"}], "-", 
     RowBox[{"432", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"559", "+", 
           RowBox[{"1579", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"1449", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"589", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"149", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"106", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{"216", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]24far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2592", " ", 
     SuperscriptBox["r", "8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"54", "+", 
        RowBox[{"405", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "525"}], "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"1029", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"14", " ", 
         RowBox[{"(", 
          RowBox[{"1077", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"2049", "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "10"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"15378", "+", 
           RowBox[{"185", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "12"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6312", "+", 
           RowBox[{"97", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "14"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1131", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "16"]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "4"]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "32"}], "-", 
                 RowBox[{"90", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"53", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["r", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"95", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"365", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"349", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"103", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"10", "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"43", "+", 
           RowBox[{"39", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                RowBox[{"-", 
                 FractionBox["1", 
                  SuperscriptBox["r", "2"]]}]}], "]"}], "+", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"3", ",", 
                FractionBox["1", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}]]}], "]"}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]25far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1244160", " ", 
     SuperscriptBox["r", "10"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "51840"}], "-", 
     RowBox[{"466560", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{"8919", "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"4320", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1496"}], "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "18357475"}], "-", 
        RowBox[{"115360", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"9696", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "19343735"}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3525"}], "+", 
           RowBox[{"202", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["r", "10"]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3597509"}], "-", 
        RowBox[{"97520", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"4848", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"10", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "12230621"}], "-", 
        RowBox[{"422384", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"19392", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "14"]}], "+", 
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5631817"}], "-", 
        RowBox[{"222752", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"9696", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "16"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "10950515"}], "-", 
        RowBox[{"463520", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"19392", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "18"]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "344185"}], "-", 
        RowBox[{"14950", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"606", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["r", "20"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "360"}], " ", 
         SuperscriptBox["r", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"125", "+", 
           RowBox[{"362", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"205", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
        RowBox[{"2304", " ", 
         SuperscriptBox["r", "8"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"48", "+", 
              RowBox[{"1141", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"4341", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"4539", " ", 
               SuperscriptBox["r", "6"]}], "+", 
              RowBox[{"1483", " ", 
               SuperscriptBox["r", "8"]}]}], ")"}]}], "-", 
           RowBox[{"260", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "6"], " ", 
            RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "344"}], "-", 
           RowBox[{"2764", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16751"}], "+", 
              RowBox[{"260", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "4"]}], "-", 
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"61364", "+", 
                 RowBox[{"80938", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"45704", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"9495", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"576", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"r", "+", 
               SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3456", "+", 
           RowBox[{"27648", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"93360", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["r", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"65712", "-", 
              RowBox[{"86835", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"2128", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "5"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"268980", "+", 
                 RowBox[{"448454", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"295972", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"70273", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3456", " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              SuperscriptBox["r", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"480", " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "84"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3781"}], "-", 
              RowBox[{"11865", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"11679", " ", 
               SuperscriptBox["r", "4"]}], "-", 
              RowBox[{"3799", " ", 
               SuperscriptBox["r", "6"]}], "-", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"78", "+", 
              RowBox[{"165", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"81", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", "+", 
         SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "56"}], "-", 
        RowBox[{"348", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "7395"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6625"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6435"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1", "+", 
                FractionBox["1", 
                 SuperscriptBox["r", "2"]]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1202"}], "+", 
                RowBox[{"147", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"1", "+", 
                   FractionBox["1", 
                    SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}], ")"}]}], 
           "-", 
           RowBox[{"144", " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"8640", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}], "2"]}], "+", 
     RowBox[{"960", " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "445"}], "-", 
           RowBox[{"469", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"116", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "445"}], "-", 
           RowBox[{"469", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"112", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "27"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"4", ",", 
                 RowBox[{"-", 
                  FractionBox["1", 
                   SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
              RowBox[{"18", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"4", ",", 
                 FractionBox["1", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
              RowBox[{"585", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"4", ",", 
                 FractionBox[
                  SuperscriptBox["r", "2"], 
                  RowBox[{"1", "+", 
                   SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "65"}], "+", 
                 RowBox[{"63", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"1", "+", 
                    FractionBox["1", 
                    SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]40far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], 
    RowBox[{"1152", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]41far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "9"}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     SuperscriptBox["r", "6"], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "4"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}]}], 
    RowBox[{"3456", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]42far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"20736", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "108"}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "69"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "137"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "227"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3431"}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "877"}], "+", 
        RowBox[{"54", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["r", "10"]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["r", "12"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"18", "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"45", "+", 
           RowBox[{"357", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"196", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox["r", "6"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]43far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "1244160"], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8705"}], "-", 
         RowBox[{"75", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
      SuperscriptBox["r", "2"]], "+", 
     FractionBox[
      RowBox[{"360", " ", 
       RowBox[{"(", 
        RowBox[{"162", "+", 
         RowBox[{"495", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"2049", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"1261", " ", 
          SuperscriptBox["r", "6"]}], "+", 
         RowBox[{"265", " ", 
          SuperscriptBox["r", "8"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}], ")"}], "4"]}]], "-", 
     FractionBox[
      RowBox[{"11520", " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}], "]"}], "3"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"]], "+", 
     FractionBox[
      RowBox[{"6480", " ", 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}], "]"}], "2"]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["r", "2"]]}]}], "]"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       SuperscriptBox["r", "4"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["r", "2"]], 
      RowBox[{"1620", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}], "]"}], "3"], " ", 
          RowBox[{"Log", "[", "r", "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}]}], "]"}], "2"]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}]]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            RowBox[{"-", 
             FractionBox["1", 
              SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
         RowBox[{"48", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox["1", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"4", ",", 
            FractionBox[
             SuperscriptBox["r", "2"], 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}]]}], "]"}]}]}], ")"}]}]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"r", "+", 
          SuperscriptBox["r", "3"]}], ")"}], "6"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "9720"}], "-", 
        RowBox[{"84240", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"864", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "6"]}], "+", 
        RowBox[{"540", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"105587", "+", 
           RowBox[{"354918", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"887985", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"877787", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"419892", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"79455", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}]}], "-", 
        RowBox[{"12960", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "-", 
        RowBox[{"19440", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", 
            SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
      RowBox[{"60", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "432"}], "-", 
         RowBox[{"432", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", 
             SuperscriptBox["r", "3"]}], ")"}], "4"], " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3024"}], "-", 
            RowBox[{"11898", " ", 
             SuperscriptBox["r", "2"]}], "-", 
            RowBox[{"49602", " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"52433", " ", 
             SuperscriptBox["r", "6"]}], "-", 
            RowBox[{"25900", " ", 
             SuperscriptBox["r", "8"]}], "-", 
            RowBox[{"5123", " ", 
             SuperscriptBox["r", "10"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"31", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
            RowBox[{"648", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855317648683717*^9, 3.8553176574978027`*^9}, {
  3.855317718724172*^9, 3.855317721694977*^9}, {3.855317769336445*^9, 
  3.855317769510181*^9}, {3.855317817131452*^9, 3.855317818438897*^9}, {
  3.855318132057576*^9, 3.855318141061434*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[47]:=",ExpressionUUID->"86cc932e-3696-4bd7-b40a-c6c2fe9648ac"]
}, Closed]],

Cell[CellGroupData[{

Cell["Far-Field \[CapitalPhi](r)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.8553181658312883`*^9, 
  3.855318166907694*^9}},ExpressionUUID->"c61c2e4c-8148-48a4-93c4-\
60ddca06e331"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]10far", "[", "r_", "]"}], ":=", 
  FractionBox["1", 
   RowBox[{"1", "+", 
    SuperscriptBox["r", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]11far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], "2"]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]12far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], "2"]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]13far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"73", "+", 
        RowBox[{"58", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"17", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"93", "+", 
           RowBox[{"82", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]14far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"68", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"95", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"50", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"39", "+", 
              RowBox[{"46", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{"13", "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["r", "2"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"313", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"415", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"243", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"51", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]15far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1920", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "576"}], "+", 
        RowBox[{"31789", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"63940", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"60030", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"27300", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"4989", " ", 
         SuperscriptBox["r", "10"]}]}], ")"}]}], "-", 
     RowBox[{"120", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"561", "+", 
        RowBox[{"1001", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"655", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"151", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
     RowBox[{"40", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"253", "+", 
        RowBox[{"354", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"133", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "5"]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1536"}], "+", 
        RowBox[{"41125", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"84964", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"73998", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"30468", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"4917", " ", 
         SuperscriptBox["r", "10"]}], "-", 
        RowBox[{"384", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["r", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3840", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"1920", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             RowBox[{"-", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}]}], "]"}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"3", ",", 
             FractionBox["1", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}]]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]30far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]31far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "8"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"16", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "4"]}]]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32far", "[", "r_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"96", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "99"}], "+", 
         RowBox[{"210", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"123", " ", 
          SuperscriptBox["r", "4"]}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["r", "6"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["r", "2"]}], ")"}], "3"]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "47"}], "+", 
            RowBox[{"99", " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["r", "4"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
         RowBox[{"27", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["r", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]33far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"384", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1340"}], "+", 
        RowBox[{"5227", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"6270", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"3187", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"604", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "3"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "81"}], "+", 
                 RowBox[{"159", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"92", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "2"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            FractionBox["1", 
             SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", 
            SuperscriptBox["r", "2"]]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2673"}], "+", 
           RowBox[{"8328", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"9279", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"4266", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"804", " ", 
            SuperscriptBox["r", "8"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"27", "+", 
              RowBox[{"19", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"144", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]34far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"17280", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]], 
   RowBox[{"(", 
    RowBox[{"23960", "-", 
     RowBox[{"174", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"469", "+", 
        RowBox[{"470", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"109", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{"17280", " ", "\[Eta]23"}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "26745"}], "+", 
        RowBox[{"103791", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"192013", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"148827", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"55740", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"8468", " ", 
         SuperscriptBox["r", "10"]}], "+", 
        RowBox[{"864", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"35", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}], " ", "\[Eta]23"}]}], 
       ")"}]}], "-", 
     RowBox[{"90", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"545", "-", 
           RowBox[{"981", " ", 
            SuperscriptBox["r", "2"]}], "-", 
           RowBox[{"620", " ", 
            SuperscriptBox["r", "4"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"]}]}], ")"}]}]}], ")"}], 
      " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "3"]}], "-", 
     RowBox[{"3645", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "4"]}], "+", 
     RowBox[{"720", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"71", "+", 
        RowBox[{"135", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"90", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "110"}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2649", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"6508", "+", 
              RowBox[{"8357", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{"3540", " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"562", " ", 
               SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"96", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2700"}], "+", 
        RowBox[{"229820", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"87", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "5"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"629", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"892", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"331", " ", 
            SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"114131", "+", 
           RowBox[{"201154", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"151447", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"58322", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"9526", " ", 
            SuperscriptBox["r", "8"]}]}], ")"}]}], "-", 
        RowBox[{"1440", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"360", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"55", "+", 
        RowBox[{"200", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"179", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"61", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "11"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["r", "2"]}]]}], "]"}]}], "+", 
     RowBox[{"120", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"403", "+", 
           RowBox[{"122", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"151", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"799", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", 
              FractionBox["1", 
               SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{"4578", "+", 
                 RowBox[{"10905", " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"13820", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"9825", " ", 
                  SuperscriptBox["r", "6"]}], "+", 
                 RowBox[{"3714", " ", 
                  SuperscriptBox["r", "8"]}], "+", 
                 RowBox[{"583", " ", 
                  SuperscriptBox["r", "10"]}]}], ")"}]}], "+", 
              RowBox[{"54", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  SuperscriptBox["r", "2"]}], ")"}], "6"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"1", "+", 
                 FractionBox["1", 
                  SuperscriptBox["r", "2"]]}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              SuperscriptBox["r", "2"], 
              RowBox[{"1", "+", 
               SuperscriptBox["r", "2"]}]], "]"}]}]}], ")"}]}]}], ")"}], " ", 
      
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]50far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{"7", "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"51", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "6"]}]}], 
   RowBox[{"2304", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "5"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]51far", "[", "r_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "463"}], "+", 
    RowBox[{"2371", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"1276", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"150", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"43", "-", 
       RowBox[{"325", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"365", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"70", " ", 
        SuperscriptBox["r", "8"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "10"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["r", "2"]]}], "]"}]}]}], 
   RowBox[{"6912", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["r", "2"]}], ")"}], "6"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52far", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"69120", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], "7"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "84"}], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "5"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{"8469", "-", 
        RowBox[{"24328", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"36865", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"35284", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"15736", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"2594", " ", 
         SuperscriptBox["r", "10"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["r", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"42", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "5"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"38", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"5432", "-", 
           RowBox[{"21416", " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"26471", " ", 
            SuperscriptBox["r", "4"]}], "+", 
           RowBox[{"20509", " ", 
            SuperscriptBox["r", "6"]}], "+", 
           RowBox[{"7991", " ", 
            SuperscriptBox["r", "8"]}], "+", 
           RowBox[{"1201", " ", 
            SuperscriptBox["r", "10"]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", 
         SuperscriptBox["r", "2"]]}], "]"}]}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"223", "-", 
        RowBox[{"1808", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"1563", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"342", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["r", "2"]]}], "]"}], "2"]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8553182025146303`*^9, 3.855318211327381*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[57]:=",ExpressionUUID->"7f9aa3ca-e7a5-423f-9528-256dfd975c7d"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field Solution (1>>r >>R)", "Section",
 CellChangeTimes->{{3.855315578380959*^9, 3.8553155967252197`*^9}, {
   3.855316830280875*^9, 3.855316837944283*^9}, {3.855318225879092*^9, 
   3.855318236182764*^9}, 
   3.8553187450771713`*^9},ExpressionUUID->"d87d3abc-09fc-4dc1-893e-\
99c696f5ff5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"In", " ", "this", " ", "region"}], ",", " ", 
  RowBox[{
   RowBox[{
   "we", " ", "work", " ", "with", " ", "a", " ", "rescaled", " ", 
    "coordinate", " ", "y"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["r", 
      SqrtBox["R"]], ".", " ", "The"}], " ", "fields", " ", "then", " ", 
    "have", " ", "an", " ", "expansion"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{
     SqrtBox["R"], "y"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]11int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]13int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"\[CapitalPhi]15int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]31int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]33int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]51int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"\[CapitalPhi]52int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
     SqrtBox["R"], "y"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "[", 
     RowBox[{
      SqrtBox["R"], "y"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f20int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f21int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f22int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"f23int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"f24int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f40int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f41int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f42int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{
     SqrtBox["R"], "y"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h0", "[", 
     RowBox[{
      SqrtBox["R"], "y"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h20int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h21int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h22int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"h23int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"h24int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h40int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h41int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h42int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{
     SqrtBox["R"], "y"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A0", "[", 
     RowBox[{
      SqrtBox["R"], "y"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A20int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A21int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A22int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"A23int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"A24int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A40int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A41int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A42int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{
     SqrtBox["R"], "y"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Phi]0", "[", 
     RowBox[{
      SqrtBox["R"], "y"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]20int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]21int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]22int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[Phi]23int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[Phi]24int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]40int", "[", "y", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]41int", "[", "y", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]42int", "[", "y", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "\[Placeholder]"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "where"}], "Text",
 CellChangeTimes->{{3.855317033942771*^9, 3.855317204212879*^9}, {
  3.855317305526619*^9, 3.855317313831128*^9}, {3.855317366364271*^9, 
  3.855317388007462*^9}, {3.855317441626721*^9, 3.8553175719906816`*^9}, {
  3.855318243460224*^9, 3.8553183049160757`*^9}, {3.8553183485944157`*^9, 
  3.8553185020939217`*^9}, {3.85532027181651*^9, 3.855320293954274*^9}, {
  3.855320737988209*^9, 3.855320740492325*^9}, {3.857108558875252*^9, 
  3.857108562297296*^9}},ExpressionUUID->"22c5391f-dae0-4ed4-b161-\
a6baf0b7c53d"],

Cell[CellGroupData[{

Cell["Intermediate-Field f(y)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.8553179321162367`*^9}, {
  3.855318504820944*^9, 
  3.855318511706622*^9}},ExpressionUUID->"49fe145e-5a34-4686-96b0-\
cae0038e220f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["y", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f22int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     SuperscriptBox["\[Pi]", "2"], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["y", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox["y", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "144"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"10", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "372"}], "+", 
        RowBox[{"76", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"789", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"1116", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"504", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"144", " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "-", 
        RowBox[{"216", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8640", " ", 
     SuperscriptBox["y", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"38030", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"174", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "324"}], "-", 
        RowBox[{"1161", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
     RowBox[{"30", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2884", "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"519", "+", 
           RowBox[{"300", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"80", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"720", " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", 
        RowBox[{"9", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"60", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"200", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"173", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"68", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "8"]}], "-", 
           RowBox[{"32", " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}], "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"313", "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f40int", "[", "y_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f41int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "64"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f42int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     FractionBox["473", "6"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "15"], "+", 
     RowBox[{"33", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}]}], 
    RowBox[{"384", " ", 
     SuperscriptBox["y", "2"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.8553188315380287`*^9, 3.8553188461227083`*^9}, {
  3.855318888272336*^9, 3.8553188946384583`*^9}, {3.8553192932196693`*^9, 
  3.855319293731381*^9}, {3.8553193246280537`*^9, 3.85531933111234*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[71]:=",ExpressionUUID->"ba51f8fa-bcc3-464a-8806-2f7d880128a3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field h(y)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317929565662*^9}, {
  3.855318507028154*^9, 
  3.855318514224329*^9}},ExpressionUUID->"6accd1b1-3336-4570-8382-\
3980795ce059"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h20int", "[", "y_", "]"}], ":=", 
  FractionBox["1", "8"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h21int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     SuperscriptBox["y", "2"], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h22int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{"6", "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["y", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", 
          SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["y", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h23int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"288", " ", 
      SuperscriptBox["y", "4"]}]]}], 
   RowBox[{"(", 
    RowBox[{"420", "-", 
     RowBox[{"42", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"812", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["y", "2"]}], "3"], "+", 
     RowBox[{"1161", " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"1008", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"324", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"68", "+", 
        RowBox[{"93", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}], "+", 
     RowBox[{"72", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "3"]}], "+", 
     RowBox[{"108", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"25920", " ", 
     SuperscriptBox["y", "4"]}]], 
   RowBox[{"(", 
    RowBox[{"187860", "+", 
     RowBox[{"322850", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"87", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1818"}], "-", 
        RowBox[{"955", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"270", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1405", "+", 
        RowBox[{"1341", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"642", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"140", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
     RowBox[{"3240", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}], "+", 
     RowBox[{"90", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"450", "-", 
           RowBox[{"1927", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["y", "4"]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"66", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"345", "+", 
              RowBox[{"254", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"317", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"36", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "8"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}], "3"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}], "4"]}]}], ")"}]}], "+", 
     RowBox[{"480", " ", 
      RowBox[{"(", 
       RowBox[{"168", "+", 
        RowBox[{"103", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40int", "[", "y_", "]"}], ":=", 
  FractionBox["1", "128"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h41int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     SuperscriptBox["y", "2"], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h42int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"69120", " ", 
     SuperscriptBox["y", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6555"}], "-", 
     RowBox[{"770", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"51", "+", 
        RowBox[{"57", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"360", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"42", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.85531883445444*^9, 3.855318907312871*^9}, {
  3.8553193032685127`*^9, 3.855319303542514*^9}, {3.855319347096346*^9, 
  3.8553193523067217`*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[79]:=",ExpressionUUID->"eeea1a67-e4bf-41e7-a012-36774b89beda"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field A(y)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317940666131*^9}, {
  3.855318150713863*^9, 3.855318161180668*^9}, {3.855318507455755*^9, 
  3.855318516082741*^9}},ExpressionUUID->"b6b0ab66-2f57-42d0-9f33-\
5f6b61e77a59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A20int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    SuperscriptBox["y", "4"], 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A21int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "2"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["y", "6"]}], "+", 
    SuperscriptBox["y", "8"], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", "4"], "+", 
       SuperscriptBox["y", "6"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}]}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A22int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"288", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "4"]}]], 
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"46", "+", 
         RowBox[{"212", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"355", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"282", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["y", "8"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["y", "10"]}]}], ")"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A23int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"34", "+", 
        RowBox[{"335", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2247", "+", 
        RowBox[{"4131", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4758", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"853", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"58", "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              SuperscriptBox["y", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"80", "+", 
              RowBox[{"253", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"328", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"76", " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 SuperscriptBox["y", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["y", "2"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["y", "4"]}], "+", 
                 SuperscriptBox["y", "6"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"y", "+", 
                  SuperscriptBox["y", "3"]}], ")"}], "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"R", " ", 
                 SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{
      FractionBox["4", "3"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "159"}], "+", 
        RowBox[{"19", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "-", 
        RowBox[{"54", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"13824", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "6"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["232", "5"]}], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "84"}], "+", 
        RowBox[{"1580", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"4666", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"4889", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"1914", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"92304", "+", 
        RowBox[{"840740", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"3173720", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"6726057", "+", 
           RowBox[{"9043454", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"8163125", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"5031696", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"864", " ", 
            SuperscriptBox["y", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"2412", "+", 
              RowBox[{"637", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"94", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"6912", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        SuperscriptBox["y", "6"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
     RowBox[{"18432", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "3"]}], "+", 
     RowBox[{"432", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"20", "+", 
        RowBox[{"434", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"1532", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2481", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2409", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"1543", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"593", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"165", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"237", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"161", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "3"]}], "+", 
     RowBox[{"1152", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "4"]}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"456", "-", 
        RowBox[{"511", " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"2180", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"883", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"438", " ", 
         SuperscriptBox["y", "8"]}], "-", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           SuperscriptBox["y", "8"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"54", "+", 
        RowBox[{"466", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"949", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"564", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A40int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}]}], 
   RowBox[{"128", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A41int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"39", "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["y", "4"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "4"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A42int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2304", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "5"]}]]}], 
   SuperscriptBox["y", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"34", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"91", "+", 
        RowBox[{"495", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         FractionBox["1", "90"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2185"}], "+", 
           RowBox[{"100", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1002", "+", 
           RowBox[{"917", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"405", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"144", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y", "+", 
         SuperscriptBox["y", "3"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"54", "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "4"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "4"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"216", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"y", "+", 
         SuperscriptBox["y", "3"]}], ")"}], "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855318836855339*^9, 3.8553188729355383`*^9}, {
  3.855318914310841*^9, 3.855318914515244*^9}, {3.855319313707162*^9, 
  3.855319313801695*^9}, {3.8553193588874474`*^9, 3.855319362990966*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[87]:=",ExpressionUUID->"0cf954dd-f17e-433e-b71b-a1773b6ba3b8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field \[Phi](y)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.85531850879633*^9, 
  3.855318518093967*^9}},ExpressionUUID->"967dab67-d1a6-47a6-b359-\
1a04ef5be6eb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]20int", "[", "y_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["y", "2"], 
   RowBox[{"24", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["y", "2"]}], ")"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]21int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", "4"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", 
          SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], 
    RowBox[{"48", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]22int", "[", "y_", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"576", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "96"}], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "256"}], "-", 
         RowBox[{"41", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"461", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"516", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["y", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y", "2"], "+", 
            SuperscriptBox["y", "4"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]23int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1728", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["y", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{"76", "+", 
              RowBox[{"244", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"327", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"229", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"76", " ", 
               SuperscriptBox["y", "8"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "10"]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              RowBox[{"33", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["y", "2"], "+", 
                 SuperscriptBox["y", "4"]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"R", " ", 
                 SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "88"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"60", "+", 
           RowBox[{"1420", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"3724", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"4756", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"1141", "+", 
              RowBox[{"460", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"96", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["4", "9"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["y", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "159"}], "+", 
           RowBox[{"19", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "+", 
           RowBox[{"36", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "-", 
           RowBox[{"54", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]24int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"82944", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "5"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["464", "5"], " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["8", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12870", "+", 
        RowBox[{"40520", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"43549", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"16349", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"432", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "988032"}], "-", 
        RowBox[{"4234592", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5719289"}], "+", 
           RowBox[{"904611", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"11235853", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"14514121", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"432", " ", 
            SuperscriptBox["y", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"22785", "+", 
              RowBox[{"9561", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2536", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"376", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "-", 
     RowBox[{"13824", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
     RowBox[{"36864", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "3"]}], "+", 
     RowBox[{"864", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"440", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"1634", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2602", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2438", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"1518", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"583", " ", 
         SuperscriptBox["y", "12"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["y", "14"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "16"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}], "+", 
     RowBox[{"864", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"303", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"459", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"318", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["y", "10"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "12"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "2"]}], "+", 
     RowBox[{"2304", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "3"]}], "+", 
     RowBox[{"2304", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], "4"]}], "+", 
     RowBox[{"192", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "972"}], "-", 
        RowBox[{"5161", " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"7466", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"3205", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"72", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "6"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"2526", "+", 
        RowBox[{"5464", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2965", " ", 
         SuperscriptBox["y", "4"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]40int", "[", "y_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox["y", "2"], 
   RowBox[{"384", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]41int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", 
          SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], 
    RowBox[{"2304", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]42int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"27648", " ", 
     SuperscriptBox["y", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{
      FractionBox["2", "15"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2185"}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"3465", "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{"879", "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"13353", "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{"360", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"3024", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"408", " ", 
         SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"54", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"33", "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"R", " ", 
                 SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.855318839130227*^9, 3.85531887766485*^9}, {
  3.855318919416121*^9, 3.855318919651332*^9}, {3.855319316596002*^9, 
  3.855319316728855*^9}, {3.855319368726718*^9, 3.855319372379397*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[95]:=",ExpressionUUID->"dcdfb8d3-1081-4d70-a21f-e2f72e7c64d0"]
}, Closed]],

Cell[CellGroupData[{

Cell["Intermediate-Field \[CapitalPhi](y)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.8553181658312883`*^9, 3.855318166907694*^9}, {3.855318507852154*^9, 
  3.8553185199694433`*^9}},ExpressionUUID->"b592ea73-3256-406a-ae80-\
bfb49875921f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]10int", "[", "y_", "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]11int", "[", "y_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   SuperscriptBox["y", "2"], "-", 
   RowBox[{"Log", "[", 
    RowBox[{"R", " ", 
     SuperscriptBox["y", "2"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]12int", "[", "y_", "]"}], ":=", 
  RowBox[{"6", "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["y", "2"]}], "+", 
   SuperscriptBox["y", "4"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["7", "2"], "+", 
      SuperscriptBox["y", "2"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"R", " ", 
      SuperscriptBox["y", "2"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}], "2"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]13int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["y", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"73", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"78", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"93", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"R", " ", 
             SuperscriptBox["y", "2"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]14int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"24", " ", 
     SuperscriptBox["y", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["y", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"349", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
      SuperscriptBox["y", "4"]}], "+", 
     RowBox[{"1683", " ", 
      SuperscriptBox["y", "6"]}], "+", 
     RowBox[{"906", " ", 
      SuperscriptBox["y", "8"]}], "+", 
     RowBox[{"236", " ", 
      SuperscriptBox["y", "10"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["y", "12"]}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
     RowBox[{"24", " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"304", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"237", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["y", "10"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"246", "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"26", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{"R", " ", 
                SuperscriptBox["y", "2"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]15int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"5760", " ", 
     SuperscriptBox["y", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "10"}], " ", 
      RowBox[{"(", 
       RowBox[{"64", "-", 
        RowBox[{"576", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"6480", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"36013", "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"11816", "+", 
              RowBox[{"7761", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"2900", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"580", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"48", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{"30720", " ", 
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "3"]}], "-", 
     RowBox[{"11520", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"1920", " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"45", "+", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
         SuperscriptBox["y", "6"]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["y", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["y", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "5"}], " ", 
         RowBox[{"(", 
          RowBox[{"128", "-", 
           RowBox[{"864", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"5952", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{
            SuperscriptBox["y", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"48805", "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"16", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2832", "+", 
                 RowBox[{"1239", " ", 
                  SuperscriptBox["y", "2"]}], "+", 
                 RowBox[{"272", " ", 
                  SuperscriptBox["y", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
         "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "15"}], " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", 
              RowBox[{"617", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"344", " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"84", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["y", "8"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", 
              SuperscriptBox["y", "2"]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"245", " ", 
                  SuperscriptBox["y", "2"]}], "+", 
                 RowBox[{"76", " ", 
                  SuperscriptBox["y", "4"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["y", "6"]}]}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"R", " ", 
                 SuperscriptBox["y", "2"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    SuperscriptBox["y", "2"]}], ")"}]}], "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"R", " ", 
                   SuperscriptBox["y", "2"]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"11520", " ", 
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]30int", "[", "y_", "]"}], ":=", 
  FractionBox["1", "16"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]31int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "16"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32int", "[", "y_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "96"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"141", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", 
           SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]33int", "[", "y_", "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"384", " ", 
      SuperscriptBox["y", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"267", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"135", " ", 
          SuperscriptBox["y", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", 
          SuperscriptBox["y", "2"]}], "]"}], "2"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", 
          SuperscriptBox["y", "2"]}], "]"}], "3"]}], "-", 
      RowBox[{"48", " ", 
       RowBox[{"Log", "[", "R", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", 
            SuperscriptBox["y", "2"]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"78", "+", 
         RowBox[{"1551", " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"819", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"132", " ", 
          SuperscriptBox["y", "8"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["y", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"658", "-", 
            RowBox[{"72", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", 
         SuperscriptBox["y", "2"]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"120", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"915", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"864", " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"907", "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"48", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]50int", "[", "y_", "]"}], ":=", 
  FractionBox["7", "2304"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]51int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "463"}], "-", 
    RowBox[{"345", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"129", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}]}]}], 
   "6912"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52int", "[", "y_", "]"}], ":=", 
  FractionBox[
   RowBox[{"42345", "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "-", 
    RowBox[{"84", " ", 
     SuperscriptBox["\[Pi]", "4"]}], "+", 
    RowBox[{"52780", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"16680", " ", 
     SuperscriptBox["y", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27160", "-", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"42", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"17490", " ", 
        SuperscriptBox["y", "2"]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", 
       SuperscriptBox["y", "2"]}], "]"}]}], "+", 
    RowBox[{"3345", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", 
        SuperscriptBox["y", "2"]}], "]"}], "2"]}]}], "69120"]}]}], "Input",
 CellChangeTimes->{{3.8548957079669437`*^9, 3.854895784120693*^9}, 
   3.855148522047062*^9, {3.8553194216794157`*^9, 3.855319421907502*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[103]:=",ExpressionUUID->"616df033-64c5-4a33-8339-ff2037db897e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Near-Field Solution ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SqrtBox["R"]}], TraditionalForm]],ExpressionUUID->
  "acbf98c2-8c63-426e-96b0-57c4214d1319"],
 ">>r \[GreaterEqual]R)"
}], "Section",
 CellChangeTimes->{{3.855315578380959*^9, 3.8553155967252197`*^9}, {
   3.855316830280875*^9, 3.855316837944283*^9}, {3.855318225879092*^9, 
   3.855318236182764*^9}, 3.8553187450771713`*^9, {3.855319437338284*^9, 
   3.855319452219015*^9}},ExpressionUUID->"120e176e-c9eb-41ee-9a76-\
da32d4ac240f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"In", " ", "this", " ", "region"}], ",", " ", 
   RowBox[{
    RowBox[{
    "we", " ", "work", " ", "with", " ", "a", " ", "rescaled", " ", 
     "coordinate", " ", "z"}], "=", 
    RowBox[{
     FractionBox["r", "R"], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["y", 
         SqrtBox["R"]], ".", " ", "The"}], " ", "horizon", " ", "is", " ", 
       "located", " ", "at", " ", "z"}], "=", 
      RowBox[{"1.", " ", "On", " ", "the", " ", "horizon"}]}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"$f", "[", "R", "]"}], "=", 
    RowBox[{
     RowBox[{"A", "[", "R", "]"}], "=", 
     RowBox[{"0", 
      RowBox[{"$", ".", " ", "The"}], " ", "fields", " ", "then", " ", "have",
       " ", "an", " ", "expansion"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPhi]", "[", 
    RowBox[{"R", " ", "z"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Epsilon]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]10near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]11near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]12near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]13near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[CapitalPhi]14near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "5"], 
        RowBox[{"\[CapitalPhi]15near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "3"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]30near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]31near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[CapitalPhi]32near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[CapitalPhi]33near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "5"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalPhi]50near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[CapitalPhi]51near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"\[CapitalPhi]52near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "7"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"R", " ", "z"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"f0", "[", 
     RowBox[{"R", " ", "z"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f20near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f21near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f22near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"f23near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"f24near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f40near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"f41near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"f42near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"h", "[", 
    RowBox[{"R", " ", "z"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"h0", "[", 
     RowBox[{"R", " ", "z"}], "]"}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Epsilon]", "2"], "R"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h20near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h21near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h22near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"h23near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"h24near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[Epsilon]", "4"], "R"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h40near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"h41near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"h42near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"R", " ", "z"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A0", "[", 
     RowBox[{"R", " ", "z"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], "R", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A20near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A21near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A22near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"A23near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"A24near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], "R", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A40near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"A41near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"A42near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"R", " ", "z"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"\[Phi]0", "[", 
     RowBox[{"R", " ", "z"}], "]"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]20near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]21near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]22near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "3"], 
        RowBox[{"\[Phi]23near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "4"], 
        RowBox[{"\[Phi]24near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Phi]40near", "[", "z", "]"}], "+", 
       RowBox[{"R", " ", 
        RowBox[{"\[Phi]41near", "[", "z", "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], 
        RowBox[{"\[Phi]42near", "[", "z", "]"}]}], "+", 
       SuperscriptBox[
        RowBox[{"O", "[", "R", "]"}], "3"]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "\[Placeholder]"]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "where"}], "Text",
 CellChangeTimes->{{3.855317033942771*^9, 3.855317204212879*^9}, {
  3.855317305526619*^9, 3.855317313831128*^9}, {3.855317366364271*^9, 
  3.855317388007462*^9}, {3.855317441626721*^9, 3.8553175719906816`*^9}, {
  3.855318243460224*^9, 3.8553183049160757`*^9}, {3.8553183485944157`*^9, 
  3.8553185020939217`*^9}, {3.8553194576782007`*^9, 3.8553194618606787`*^9}, {
  3.85531992264511*^9, 3.85532000889495*^9}, {3.855320122744238*^9, 
  3.8553201278733177`*^9}, {3.855320181543681*^9, 3.855320193427631*^9}, {
  3.855320435050805*^9, 3.855320452630677*^9}, {3.855320520514176*^9, 
  3.855320530782091*^9}, {3.855320802185609*^9, 
  3.855320803493176*^9}},ExpressionUUID->"44e61e11-c296-40e3-bd26-\
5debfd7d7b53"],

Cell[CellGroupData[{

Cell["Near-Field f(z)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.8553179321162367`*^9}, {
  3.855318504820944*^9, 3.855318511706622*^9}, {3.855320012957893*^9, 
  3.85532002522682*^9}},ExpressionUUID->"de122271-0bfa-4878-97f0-\
825c352c4626"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f20near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f21near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"24", " ", 
    SuperscriptBox["z", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f22near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"24", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", "R", "]"}]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["z", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", "z"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "80"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "4"]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
   RowBox[{"48", " ", 
    SuperscriptBox["z", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f23near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SuperscriptBox["z", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}]}], "-", 
           RowBox[{"9", " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           SuperscriptBox["z", "6"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", "z"}], "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "15"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"174", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"355", "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"10080", " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{"17280", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5954"}], "-", 
           RowBox[{"1719", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"648", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"3756", " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f24near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"25920", " ", 
     SuperscriptBox["z", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "642035"}], "+", 
          RowBox[{"957", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"51840", " ", "x24"}], "+", 
          RowBox[{"360", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"400", "-", 
             RowBox[{"261", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"17879", "-", 
             RowBox[{"2568", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"720", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], ")"}]}], "+", 
     
     RowBox[{"180", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "821"}], "+", 
           RowBox[{"4205", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"49", "-", 
              RowBox[{"162", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25"}], " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "70"}], "+", 
              SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["z", "6"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"37", "-", 
              RowBox[{"72", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["z", "4"], " ", 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "37"}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"24", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              SuperscriptBox["z", "4"]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
        RowBox[{"192", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           SuperscriptBox["z", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"R", " ", "z"}], "]"}], "3"]}]}], ")"}]}], "+", 
     RowBox[{"2160", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "37"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "6"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"25920", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "4"]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"25920", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        SuperscriptBox["z", "4"]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7795"}], "+", 
        RowBox[{"1296", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f40near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f41near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2185"}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["z", "2"]}]}], ")"}]}], 
   RowBox[{"11520", " ", 
    SuperscriptBox["z", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f42near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"94", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "38"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4843"}], "+", 
          RowBox[{"27648", " ", "x42"}], "-", 
          RowBox[{"756", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"432", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"69120", " ", 
     SuperscriptBox["z", "4"]}]], "+", 
   FractionBox[
    RowBox[{"Log", "[", "R", "]"}], 
    RowBox[{"8", " ", 
     SuperscriptBox["z", "4"]}]], "-", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"R", " ", "z"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.85532050248769*^9, 3.855320555181897*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[116]:=",ExpressionUUID->"7d9ba27e-5782-4fb1-a4ae-693c6188e722"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field h(z)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317929565662*^9}, {
  3.855318507028154*^9, 3.855318514224329*^9}, {3.8553200157356997`*^9, 
  3.85532002381805*^9}},ExpressionUUID->"c4d9c89f-a29d-4ec5-b25f-\
efb3399114ce"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h20near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h21near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "12"}], "+", 
     SuperscriptBox["\[Pi]", "2"]}], 
    RowBox[{"48", " ", 
     SuperscriptBox["z", "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h22near", "[", "z_", "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"210", "-", 
     RowBox[{"21", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "-", 
     RowBox[{"60", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"36", " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "+", 
     RowBox[{"54", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], 
    RowBox[{"144", " ", 
     SuperscriptBox["z", "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h23near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"8640", " ", 
      SuperscriptBox["z", "4"]}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "59920"}], "+", 
     RowBox[{"5700", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     RowBox[{"87", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"17880", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"760", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"9720", " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"1080", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"1080", " ", 
      SuperscriptBox["z", "6"]}], "-", 
     RowBox[{"4320", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "81"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"23760", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "-", 
     RowBox[{"15120", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "+", 
     RowBox[{"4320", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"8640", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"8640", " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"2160", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"26880", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"2160", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h24near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"51840", " ", 
     SuperscriptBox["z", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "228955"}], "+", 
     RowBox[{"51840", " ", "x24"}], "+", 
     RowBox[{"421060", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "87"}], " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "+", 
        RowBox[{"1215", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "43"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "350"}], "-", 
           RowBox[{"2323", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2304", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "192"}], " ", 
         SuperscriptBox["z", "4"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "3"]}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1665", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"Log", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"22", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"15", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "427"}], "+", 
           RowBox[{"373", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
           RowBox[{"144", " ", 
            RowBox[{"Log", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "93"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"8640", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "R", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "13"}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"25920", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"25920", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"240", " ", 
      RowBox[{"(", 
       RowBox[{"655", "-", 
        RowBox[{"628", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"216", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h40near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h41near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "2185"}], "+", 
    RowBox[{"100", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["\[Pi]", "4"]}], "+", 
    RowBox[{"180", " ", 
     SuperscriptBox["z", "4"]}]}], 
   RowBox[{"23040", " ", 
    SuperscriptBox["z", "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h42near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"69120", " ", 
     SuperscriptBox["z", "6"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "15"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"800", "-", 
        RowBox[{"65", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"17280", " ", "x42"}]}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "385"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["z", "4"]}], "-", 
     RowBox[{"4320", " ", 
      SuperscriptBox["z", "6"]}], "-", 
     RowBox[{"4320", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "R", "]"}], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], "Input",\

 CellChangeTimes->{{3.855320565350799*^9, 3.855320587684285*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[124]:=",ExpressionUUID->"111dbe8e-94ce-4898-a024-808d8e34b92a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field A(z)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317940666131*^9}, {
  3.855318150713863*^9, 3.855318161180668*^9}, {3.855318507455755*^9, 
  3.855318516082741*^9}, {3.855320016378315*^9, 
  3.8553200226764708`*^9}},ExpressionUUID->"42c163d8-fe39-4125-be30-\
51069703d79b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A20near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A21near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "8"]}], " ", 
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["z", "2"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A22near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "144"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "51"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
     RowBox[{"72", " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A23near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "R", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["53", "12"]}], "+", 
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["z", "2"]}], "6"], "+", 
      RowBox[{"Log", "[", "R", "]"}], "+", 
      RowBox[{"Log", "[", "z", "]"}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"7", " ", 
        SuperscriptBox["z", "2"]}], "2"], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["z", "4"]}], "4"], "-", 
      SuperscriptBox["z", "6"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"R", " ", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      SuperscriptBox["z", "4"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], "+", 
      SuperscriptBox["z", "2"], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["z", "4"]}], "4"]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "864"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"22", "-", 
         RowBox[{"102", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "407"}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"108", " ", 
          SuperscriptBox["z", "6"]}], "-", 
         RowBox[{"72", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A24near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"348", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "581"}], "+", 
          RowBox[{"1014", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"324", " ", 
           SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "45791"}], "+", 
          RowBox[{"8226", " ", 
           SuperscriptBox["z", "2"]}], "+", 
          RowBox[{"324", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "51840"], "+", 
   RowBox[{
    FractionBox["1", "144"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"192", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "R", "]"}], "3"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "6"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "z", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["z", "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"246", "+", 
               RowBox[{"19", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"96", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "4"]}], "-", 
            RowBox[{"Log", "[", "z", "]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "R", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"854", "+", 
              RowBox[{"615", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"24", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["z", "2"]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
         "+", 
         RowBox[{"288", " ", 
          RowBox[{"Log", "[", "z", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               SuperscriptBox["z", "4"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["z", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"23", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "216"], " ", 
    RowBox[{"(", 
     RowBox[{"439", "-", 
      RowBox[{"628", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"189", " ", 
       SuperscriptBox["z", "4"]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A40near", "[", "z_", "]"}], ":=", "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A41near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z", "2"], "-", 
     SuperscriptBox["z", "4"]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A42near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"800", "-", 
       RowBox[{"65", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"45", " ", 
        RowBox[{"(", 
         RowBox[{"39", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
        SuperscriptBox["z", "2"]}], "+", 
       RowBox[{"540", " ", 
        SuperscriptBox["z", "4"]}]}], ")"}]}], "17280"], "+", 
   FractionBox[
    RowBox[{"Log", "[", "R", "]"}], "16"], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SuperscriptBox["z", "2"]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"R", " ", "z"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.8553205950945683`*^9, 3.855320627442582*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[132]:=",ExpressionUUID->"3aaabc38-945b-4082-9a57-bd13c98b19d6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field \[Phi](z)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.85531850879633*^9, 3.855318518093967*^9}, {3.855320016829266*^9, 
  3.855320021615259*^9}},ExpressionUUID->"c7b6b440-3f0e-42b4-a4b8-\
35053de7ae87"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]20near", "[", "z_", "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]21near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[Pi]", "2"], "+", 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       SuperscriptBox["z", "4"]}], ")"}]}]}], 
   RowBox[{"72", " ", 
    SuperscriptBox["z", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]22near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{"384", "-", 
    RowBox[{"39", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["z", "2"]}], "-", 
    RowBox[{"27", " ", 
     SuperscriptBox["z", "4"]}], "-", 
    RowBox[{"18", " ", 
     SuperscriptBox["z", "6"]}], "+", 
    RowBox[{"72", " ", 
     RowBox[{"Log", "[", "R", "]"}]}], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", "z"}], "]"}]}], "+", 
    RowBox[{"108", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], 
   RowBox[{"432", " ", 
    SuperscriptBox["z", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]23near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1728", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["21124", "3"]}], "+", 
     RowBox[{"667", " ", 
      SuperscriptBox["\[Pi]", "2"]}], "+", 
     FractionBox[
      RowBox[{"58", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "5"], "-", 
     RowBox[{"592", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     FractionBox[
      RowBox[{"76", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["z", "2"]}], "3"], "+", 
     RowBox[{"453", " ", 
      SuperscriptBox["z", "4"]}], "-", 
     RowBox[{"76", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "8"]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
     RowBox[{"1296", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", "z", "]"}]}], "+", 
     RowBox[{"96", " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "39"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3168", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox["z", "6"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"576", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"576", " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "+", 
     RowBox[{"144", " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
     RowBox[{"3368", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"72", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]24near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"77760", " ", 
     SuperscriptBox["z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7885", "-", 
        RowBox[{"51840", " ", "x24"}], "+", 
        RowBox[{"119510", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"87", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "-", 
        RowBox[{"180", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"386", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5603", "-", 
           RowBox[{"3077", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"4710", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"684", " ", 
            SuperscriptBox["z", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"180", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["z", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "3"]}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1051", "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["z", "2"]}], "-", 
           RowBox[{"1259", " ", 
            SuperscriptBox["z", "4"]}], "-", 
           RowBox[{"96", " ", 
            SuperscriptBox["z", "6"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "6"]}]}], ")"}]}], "+", 
           RowBox[{"144", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "16"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["z", "2"], "+", 
                 SuperscriptBox["z", "4"]}], ")"}], " ", 
               RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "z", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"612", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[Pi]", "2"]}], "+", 
              RowBox[{"13", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "54"}], "+", 
                 SuperscriptBox["\[Pi]", "2"]}], ")"}], " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"9", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{"49", "-", 
              RowBox[{"84", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"47", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "6"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["z", "8"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"8", "-", 
                 RowBox[{"11", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["z", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"1080", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "98"}], "+", 
        RowBox[{"192", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"189", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"59", " ", 
         SuperscriptBox["z", "6"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["z", "8"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"4", "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "+", 
              SuperscriptBox["z", "2"], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"Log", "[", "z", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"48", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"19440", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["z", "2"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "6"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
     RowBox[{"6480", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "6"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
     RowBox[{"6480", " ", 
      RowBox[{"(", 
       RowBox[{"4", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["z", "6"]}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
     RowBox[{"30", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2309"}], "+", 
        RowBox[{"608", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"972", " ", 
         SuperscriptBox["z", "4"]}]}], ")"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]40near", "[", "z_", "]"}], ":=", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]41near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{"2185", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"50", "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
    RowBox[{"90", " ", 
     SuperscriptBox["z", "4"]}]}], 
   RowBox[{"34560", " ", 
    SuperscriptBox["z", "2"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]42near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6912", " ", 
     SuperscriptBox["z", "4"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "30"], " ", 
      RowBox[{"(", 
       RowBox[{"6635", "-", 
        RowBox[{"1040", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"74", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"138240", " ", "x42"}]}], ")"}], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{
      FractionBox["1", "30"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3625"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}], " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "63"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
      SuperscriptBox["z", "6"]}], "-", 
     RowBox[{"36", " ", 
      SuperscriptBox["z", "8"]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], "-", 
     RowBox[{"144", " ", 
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{
  3.855320499331518*^9, {3.855320562223102*^9, 3.855320597585682*^9}, {
   3.85532063488717*^9, 3.855320657591381*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[140]:=",ExpressionUUID->"3c079f06-804f-4989-9642-a2a182970143"]
}, Closed]],

Cell[CellGroupData[{

Cell["Near-Field \[CapitalPhi](z)", "Subsection",
 CellChangeTimes->{{3.8553179093501377`*^9, 3.855317945296332*^9}, {
  3.8553181658312883`*^9, 3.855318166907694*^9}, {3.855318507852154*^9, 
  3.8553185199694433`*^9}, {3.85532001773083*^9, 
  3.855320019167303*^9}},ExpressionUUID->"9a7a44c4-9f57-49ed-b0de-\
840a7adf863b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]10near", "[", "z_", "]"}], ":=", 
  "1"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]11near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   RowBox[{"Log", "[", 
    RowBox[{
     SuperscriptBox["R", "2"], " ", 
     SuperscriptBox["z", "2"]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]12near", "[", "z_", "]"}], ":=", 
  RowBox[{"6", "-", 
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "6"], "-", 
   SuperscriptBox["z", "2"], "+", 
   RowBox[{
    FractionBox["7", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["z", "2"]}], "]"}], "2"]}], "+", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"2", ",", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]]}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]13near", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["73", "4"]}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "6"], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["z", "2"]}], "-", 
   RowBox[{"8", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "R", "]"}], "3"]}], "-", 
   RowBox[{
    FractionBox["2", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", "z", "]"}]}], "-", 
   RowBox[{
    FractionBox["93", "8"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{"12", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "R", "]"}], "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      SuperscriptBox["R", "2"], " ", 
      SuperscriptBox["z", "2"]}], "]"}]}], "-", 
   RowBox[{
    FractionBox["5", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["z", "2"]}], "]"}], "2"]}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"Log", "[", "R", "]"}], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["z", "2"]}], "]"}], "2"]}], "+", 
   RowBox[{
    FractionBox["5", "6"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["R", "2"], " ", 
       SuperscriptBox["z", "2"]}], "]"}], "3"]}], "-", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "2"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]14near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["343", "6"], "-", 
   RowBox[{
    FractionBox["1", "360"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1170", "+", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}], "-", 
   FractionBox[
    RowBox[{"39", " ", 
     SuperscriptBox["z", "2"]}], "2"], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox["z", "2"]}], "6"], "+", 
   SuperscriptBox["z", "4"], "+", 
   RowBox[{"74", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"R", " ", "z"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "R", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{
          RowBox[{"Log", "[", "R", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{"26", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "R", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{
             RowBox[{"Log", "[", "R", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"39", "+", 
               RowBox[{"8", " ", 
                RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"123", "+", 
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "R", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", "z"}], "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"R", " ", "z"}], "]"}], "4"]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "z", "]"}], "3"], " ", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", "2"]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "6"], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"123", "-", 
      SuperscriptBox["\[Pi]", "2"], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["z", "2"]}], "+", 
      RowBox[{"78", " ", 
       RowBox[{"Log", "[", 
        FractionBox["R", "z"], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         FractionBox["z", "R"], "]"}], "2"]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", 
          FractionBox["1", 
           SuperscriptBox["z", "2"]]}]}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "13"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"3", ",", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      RowBox[{"1", "-", 
       FractionBox["1", 
        SuperscriptBox["z", "2"]]}]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      FractionBox["1", 
       SuperscriptBox["z", "2"]]}], "]"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]30near", "[", "z_", "]"}], ":=", 
  FractionBox["1", "16"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]31near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]32near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", "96"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["4", 
         SuperscriptBox["z", "2"]]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"33", "-", 
        FractionBox["8", 
         SuperscriptBox["z", "2"]], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"141", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"54", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"30", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}]}], ")"}]}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPhi]33near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"576", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"(", 
    RowBox[{"2544", "-", 
     RowBox[{"3948", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"1620", " ", 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "+", 
     RowBox[{"48", " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2721"}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"360", " ", 
         SuperscriptBox["z", "2"]}], "+", 
        RowBox[{"96", " ", 
         RowBox[{"Log", "[", "R", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"5", " ", 
            RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}]}], "-", 
     RowBox[{"24", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"267", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "+", 
        RowBox[{"60", " ", 
         RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "2"]}], "-", 
     RowBox[{"816", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"R", " ", "z"}], "]"}], "3"]}], "+", 
     RowBox[{"432", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"159", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "+", 
             RowBox[{"90", " ", 
              RowBox[{"Log", "[", "R", "]"}]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "z", "]"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", 
              FractionBox["1", 
               SuperscriptBox["z", "2"]]}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "-", 
               FractionBox["1", 
                SuperscriptBox["z", "2"]]}]}], "]"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "-", 
               SuperscriptBox["z", "2"]}]}], "]"}]}], "+", 
           RowBox[{"Zeta", "[", "3", "]"}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"R", " ", "z"}], "]"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]50near", "[", "z_", "]"}], ":=", 
  FractionBox["7", "2304"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]51near", "[", "z_", "]"}], ":=", 
  FractionBox[
   RowBox[{
    RowBox[{"-", "463"}], "-", 
    RowBox[{"258", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"R", " ", "z"}], "]"}]}]}], "6912"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPhi]52near", "[", "z_", "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"69120", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"(", 
    RowBox[{"6630", "+", 
     RowBox[{"42345", " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"3450", " ", 
      SuperscriptBox["z", "4"]}], "-", 
     RowBox[{"84", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"12", "+", 
        RowBox[{"91", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"R", " ", "z"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{"13580", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3345", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"R", " ", "z"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"3450", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          SuperscriptBox["z", "2"]]}]}], "]"}]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8548958643452806`*^9, 3.8548959177784843`*^9}, 
   3.8551485544093447`*^9, {3.855320783439458*^9, 3.855320793069912*^9}},
 CellLabel->
  "3/24/22 02:52:33 \
In[148]:=",ExpressionUUID->"3408a8ef-9ad5-496e-9b45-452b3cb66207"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Thermodynamics", "Section",
 CellChangeTimes->{{3.854733837270801*^9, 3.8547338453019447`*^9}, {
  3.854740095665906*^9, 3.854740096397497*^9}, {3.8547746182312603`*^9, 
  3.854774622788349*^9}, {3.855058128900176*^9, 3.855058131193316*^9}, {
  3.855058240544278*^9, 
  3.855058243154306*^9}},ExpressionUUID->"5f4d5c74-f240-446c-aa10-\
11a4fc57a170"],

Cell[BoxData[
 RowBox[{"The", " ", "thermodynamic", " ", "quantities", " ", "of", " ", 
  "the", " ", "HBH", " ", "solution", " ", "are", " ", "given", " ", 
  "by"}]], "Text",
 CellChangeTimes->{{3.855320886185955*^9, 3.855320903720057*^9}, {
  3.8571085898592987`*^9, 
  3.857108590150329*^9}},ExpressionUUID->"c452163e-0558-4e88-a01a-\
f74cfa4c871d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EHBH", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"R", "+", 
      SuperscriptBox["R", "2"], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        SuperscriptBox["R", "3"]}], "8"], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "4"], " "}], "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "5"], "128"], 
       RowBox[{"(", 
        RowBox[{"483", "+", 
         RowBox[{"768", " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "8"], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "2"], "48"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "3"], "32"], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "4"], "8640"], 
        RowBox[{"(", 
         RowBox[{"32980", "-", 
          RowBox[{"3405", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"87", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"16560", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "+", 
          RowBox[{"4320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
          RowBox[{"18780", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "384"]}], "-", 
       FractionBox["R", "288"], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "2"], "69120"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6965"}], "+", 
          RowBox[{"300", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8553208668348083`*^9, 3.855320868489539*^9}, {
  3.855320908782029*^9, 3.855320966826441*^9}, {3.855321059826092*^9, 
  3.855321073521985*^9}, {3.8553212907961407`*^9, 3.855321296797511*^9}, {
  3.85710860417141*^9, 3.857108627861771*^9}, {3.857114085354045*^9, 
  3.857114085824654*^9}},ExpressionUUID->"06e05614-bfaf-4543-b646-\
de0be0a0c9fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QHBH", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["R", "2"], "+", 
      FractionBox[
       SuperscriptBox["R", "2"], "4"], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["R", "3"]}], "16"], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "4"], "2"], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "5"], "256"], "  ", 
       RowBox[{"(", 
        RowBox[{"519", "+", 
         RowBox[{"896", " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "16"], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "2"], "96"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}]}], " ", "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "3"], "192"], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "111"}], "+", 
          RowBox[{"11", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"24", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "4"], "17280"], 
        RowBox[{"(", 
         RowBox[{"39550", "-", 
          RowBox[{"4170", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"87", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"20880", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "+", 
          RowBox[{"4320", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
          RowBox[{"22020", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "768"]}], "-", 
       FractionBox["R", "576"], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "2"], "138240"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6965"}], "+", 
          RowBox[{"300", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"42", " ", 
           SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8553209772361813`*^9, 3.8553210509483147`*^9}, 
   3.855321294632882*^9, {3.8571086093029623`*^9, 3.857108631415854*^9}, {
   3.857114088501965*^9, 
   3.857114088998111*^9}},ExpressionUUID->"ee35ff2b-02d8-4998-b4df-\
04fcc2a2a2f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]HBH", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      FractionBox[
       SuperscriptBox["R", "3"], "2"], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "4"], "4"], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "5"], "16"], "  ", 
       RowBox[{"(", 
        RowBox[{"101", "+", 
         RowBox[{"160", " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{"64", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["R", "3"], "12"], "+", 
       RowBox[{
        FractionBox["1", "288"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "103"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"168", " ", 
           RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855321055661002*^9, 3.855321057852906*^9}, {
   3.855321088114048*^9, 3.855321118353909*^9}, 3.8553211878322372`*^9, {
   3.8571086103143663`*^9, 3.857108634274145*^9}, {3.8571140908178043`*^9, 
   3.857114091788435*^9}},ExpressionUUID->"83a0e9af-a284-463c-9851-\
5c959de3e7a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"THBH", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "R"}], 
       RowBox[{"4", " ", "\[Pi]"}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["R", "2"]}], 
       RowBox[{"16", " ", "\[Pi]"}]], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "3"], " "}], "\[Pi]"], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Log", "[", "R", "]"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["R", "4"], " "}], 
        RowBox[{"256", " ", "\[Pi]"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "905"}], "-", 
         RowBox[{"1408", " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "-", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", "R"}], 
        RowBox[{"32", " ", "\[Pi]"}]], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "2"], 
         RowBox[{"192", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "89"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"96", " ", 
           RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox[
         SuperscriptBox["R", "3"], 
         RowBox[{"576", " ", "\[Pi]"}]], 
        RowBox[{"(", 
         RowBox[{"1366", "+", 
          RowBox[{"63", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"2364", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
          RowBox[{"162", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"3", " ", "R"}], 
       RowBox[{"512", " ", "\[Pi]"}]], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855321135364184*^9, 3.855321187595594*^9}, {
  3.857108611530551*^9, 3.857108638008679*^9}, {3.8571140936559563`*^9, 
  3.857114094150198*^9}},ExpressionUUID->"918896be-f7b5-45cd-9a35-\
201145c29826"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SHBH", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["R", "2"]}], "+", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox["R", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "4"]}], "8"], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox["R", "5"], " "}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox["R", "6"], " "}], "128"], " ", 
       RowBox[{"(", 
        RowBox[{"711", "+", 
         RowBox[{"1152", " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "R", "]"}], "2"]}]}], ")"}]}]}], ")"}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           SuperscriptBox["R", "3"]}], "48"]}], "  ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "27"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], " ", "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["R", "4"], " "}], "96"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "185"}], "+", 
          RowBox[{"23", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"48", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "-", 
          RowBox[{"72", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Pi]", " ", 
          SuperscriptBox["R", "5"]}], "4320"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "34840"}], "+", 
          RowBox[{"4710", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"87", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "-", 
          RowBox[{"13140", " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "-", 
          RowBox[{"6480", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], "-", 
          RowBox[{"22830", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[Epsilon]", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         SuperscriptBox["R", "3"]}], "5760"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1070"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], ")"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "\[Epsilon]", "]"}], "6"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.855313060273395*^9, 3.855313075672736*^9}, 
   3.855313122068049*^9, {3.855313482691873*^9, 3.855313484563403*^9}, {
   3.855314185091021*^9, 3.855314185149561*^9}, {3.855321215229583*^9, 
   3.855321272196672*^9}, {3.8571086136697598`*^9, 3.85710864052911*^9}, {
   3.8571140976816483`*^9, 
   3.857114098312949*^9}},ExpressionUUID->"c9ec94b4-2316-4b14-b762-\
babca51019ec"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 1027},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0304c32f-baff-44ac-a1b4-d07182b5d9e0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 852, 18, 85, "Text",ExpressionUUID->"ac19cca7-a32f-42bc-a51d-c12b22623b65"],
Cell[CellGroupData[{
Cell[1435, 42, 534, 17, 99, "Title",ExpressionUUID->"e1a870b2-245d-4549-b6f9-6c5e7441eb3c"],
Cell[CellGroupData[{
Cell[1994, 63, 411, 6, 69, "Chapter",ExpressionUUID->"8f6b009c-685b-4b38-b63f-59ca08bf553b"],
Cell[2408, 71, 1355, 38, 159, "Text",ExpressionUUID->"85adb12c-12fb-4a6b-b4f0-ffe487a3cb5e"],
Cell[3766, 111, 288, 4, 34, "Text",ExpressionUUID->"30629b17-03cd-426d-9e6d-f4e9eb7e2537"],
Cell[4057, 117, 12868, 373, 295, "Input",ExpressionUUID->"19d9e9f3-12b2-4d50-875b-cbc1e886591f"]
}, Closed]],
Cell[CellGroupData[{
Cell[16962, 495, 223, 4, 58, "Chapter",ExpressionUUID->"2a305b0b-db7f-4b7f-98b8-f810f03cddab"],
Cell[17188, 501, 1695, 50, 240, "Text",ExpressionUUID->"b8c25fb7-6579-489b-8ade-7b84fa9c82a6"],
Cell[18886, 553, 4870, 134, 179, "Text",ExpressionUUID->"f59ae9ee-8e13-4e99-b269-9c7abd8e64de"],
Cell[CellGroupData[{
Cell[23781, 691, 157, 3, 67, "Section",ExpressionUUID->"55d9233b-4647-45d8-9351-d5ac5d5edf2e"],
Cell[23941, 696, 736, 20, 144, "Input",ExpressionUUID->"029d2af8-4436-4316-9cba-4a1d66808046"],
Cell[24680, 718, 1454, 47, 254, "Input",ExpressionUUID->"8661e05e-eab7-4f99-b2d6-9c60691d6635"],
Cell[26137, 767, 2242, 72, 273, "Input",ExpressionUUID->"e62a571b-d9d7-4ccd-b7f8-37707085ec6a"],
Cell[28382, 841, 2866, 94, 276, "Input",ExpressionUUID->"0a9667f9-5e83-40a2-bdfc-73371b56cfd1"],
Cell[31251, 937, 3614, 116, 276, "Input",ExpressionUUID->"ee674060-07cb-41df-9549-708064be4ebd"],
Cell[34868, 1055, 4378, 138, 276, "Input",ExpressionUUID->"eabc363d-e2a2-4778-9ac2-f9477dd69faf"],
Cell[39249, 1195, 5166, 161, 278, "Input",ExpressionUUID->"37fc7deb-14ce-41df-9007-ce9c41b72dee"],
Cell[44418, 1358, 5859, 180, 276, "Input",ExpressionUUID->"74554252-140b-448f-a653-22953c3815aa"]
}, Closed]],
Cell[CellGroupData[{
Cell[50314, 1543, 496, 8, 52, "Section",ExpressionUUID->"7e1069fd-2467-4d05-93d3-07f27ce65059"],
Cell[50813, 1553, 1458, 44, 93, "Input",ExpressionUUID->"1cbf4943-e93d-455e-a37c-79b57750ac68"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[52320, 1603, 316, 5, 58, "Chapter",ExpressionUUID->"ec8693d1-1245-4787-8771-48e9c950d70e"],
Cell[52639, 1610, 1301, 25, 59, "Text",ExpressionUUID->"29fc1264-de59-4b6e-a38d-5c363f80deb3"],
Cell[53943, 1637, 1603, 54, 207, "Input",ExpressionUUID->"4e6c1523-ac88-434e-91fa-caf8a3ef2a1f"],
Cell[55549, 1693, 1492, 37, 85, "Text",ExpressionUUID->"05f787c9-9fe4-4977-9c16-c98ffff3ae6d"],
Cell[57044, 1732, 936, 19, 34, "Text",ExpressionUUID->"2552a784-2df9-4d37-9f70-3808ff8988bd"],
Cell[CellGroupData[{
Cell[58005, 1755, 370, 9, 68, "Section",ExpressionUUID->"3404057b-65d4-4bdd-9d2f-3f67dfea68d7"],
Cell[58378, 1766, 1028, 27, 37, "Text",ExpressionUUID->"d0490e11-26f8-47f8-b478-a303ce071130"],
Cell[59409, 1795, 1837, 62, 216, "Input",ExpressionUUID->"261ab4aa-5b8c-49f0-be73-d17d0dfd8f58"]
}, Closed]],
Cell[CellGroupData[{
Cell[61283, 1862, 471, 11, 54, "Section",ExpressionUUID->"8eba5585-0ad5-4ab9-ba54-802a6e734fb7"],
Cell[61757, 1875, 1539, 37, 85, "Text",ExpressionUUID->"928bd559-5484-4539-9451-370e6a25cf03"],
Cell[63299, 1914, 64142, 1940, 2065, "Input",ExpressionUUID->"cbdb73bb-7132-4e05-85c9-44c83630bfc9"]
}, Closed]],
Cell[CellGroupData[{
Cell[127478, 3859, 589, 15, 54, "Section",ExpressionUUID->"4dc111ac-4e14-4d9f-9889-cec05983ece0"],
Cell[128070, 3876, 2325, 56, 99, "Text",ExpressionUUID->"2b4e4242-3f71-4d1d-b6be-2ce33545cc22"],
Cell[130398, 3934, 19078, 584, 692, "Input",ExpressionUUID->"4bafddbe-2a78-4b4a-86b5-e407ebd0b7be"]
}, Closed]],
Cell[CellGroupData[{
Cell[149513, 4523, 356, 6, 53, "Section",ExpressionUUID->"1ba84db6-986d-483d-9e53-04df7d358f88"],
Cell[149872, 4531, 353, 7, 34, "Text",ExpressionUUID->"b0a3e63c-72d5-4fa6-8289-55766db12f2d"],
Cell[150228, 4540, 9649, 276, 261, "Input",ExpressionUUID->"324f939e-9085-4f05-97de-2b6fff044a88"]
}, Closed]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[159938, 4823, 524, 17, 99, "Title",ExpressionUUID->"ac309ddf-e77c-45d0-a50d-be2aef9e8a93"],
Cell[CellGroupData[{
Cell[160487, 4844, 411, 6, 69, "Chapter",ExpressionUUID->"f688ffdc-9668-4ce1-ae5a-5098af0c4814"],
Cell[160901, 4852, 1294, 38, 170, "Text",ExpressionUUID->"78fe55e4-5f27-48ae-bf68-db8311b1da97"],
Cell[162198, 4892, 288, 4, 36, "Text",ExpressionUUID->"aa66c93f-caed-40cf-ba05-8d3b141a4101"],
Cell[162489, 4898, 11028, 323, 278, "Input",ExpressionUUID->"9bdf4079-ca76-4943-9716-7455924a2d34"]
}, Closed]],
Cell[CellGroupData[{
Cell[173554, 5226, 223, 4, 58, "Chapter",ExpressionUUID->"1c57f229-d970-4087-9afc-2cabd2a15283"],
Cell[173780, 5232, 4661, 132, 179, "Text",ExpressionUUID->"c79c6ded-aef3-41e3-a9d7-69ad75e1ebe1"],
Cell[CellGroupData[{
Cell[178466, 5368, 157, 3, 67, "Section",ExpressionUUID->"49841a35-92c4-4ccc-9bfe-cdbf9f0fe516"],
Cell[178626, 5373, 779, 21, 146, "Input",ExpressionUUID->"7f69230a-e612-4d92-af7b-fc98a2362921"],
Cell[179408, 5396, 1398, 46, 271, "Input",ExpressionUUID->"ac98e62b-7141-4380-8eed-066bc9a506f8"],
Cell[180809, 5444, 2183, 73, 289, "Input",ExpressionUUID->"03cf9157-4338-4a63-8b47-8881f375def4"],
Cell[182995, 5519, 2588, 86, 287, "Input",ExpressionUUID->"8a03db11-8249-4bfc-b1b3-5164df306908"],
Cell[185586, 5607, 3716, 119, 292, "Input",ExpressionUUID->"834f2522-82d5-4553-9cd9-f3f94501b56b"],
Cell[189305, 5728, 3941, 124, 287, "Input",ExpressionUUID->"23a40d0c-4bfa-4a26-ad2f-fd21af9f186b"],
Cell[193249, 5854, 5418, 165, 286, "Input",ExpressionUUID->"34b8eeb6-c9b8-44b2-9e93-54fcb0254658"]
}, Closed]],
Cell[CellGroupData[{
Cell[198704, 6024, 207, 4, 52, "Section",ExpressionUUID->"1e72c377-19ea-4e7b-834e-157ad1f3748b"],
Cell[198914, 6030, 1855, 53, 93, "Input",ExpressionUUID->"415c586d-7864-473a-96a1-8e77f5095637"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[200818, 6089, 316, 5, 58, "Chapter",ExpressionUUID->"bacf36a1-6317-44a9-8794-ad7669f45fa4"],
Cell[201137, 6096, 1301, 25, 59, "Text",ExpressionUUID->"ee4a4b2a-c063-474a-8b6e-4fdcf1ef0bc0"],
Cell[202441, 6123, 1769, 58, 190, "Input",ExpressionUUID->"fc0ae18a-4291-48c6-ac61-4835535887d5"],
Cell[204213, 6183, 1376, 36, 113, "Text",ExpressionUUID->"f287a345-8a9f-42e5-90aa-7640a52ad5ae"],
Cell[205592, 6221, 593, 10, 34, "Text",ExpressionUUID->"14ab5f63-22ef-458c-8fcf-f3ce34e3d423"],
Cell[CellGroupData[{
Cell[206210, 6235, 327, 8, 68, "Section",ExpressionUUID->"68274b01-777d-4e3c-a69b-2891e486b0e1"],
Cell[206540, 6245, 1522, 43, 37, "Text",ExpressionUUID->"f4ff4160-4225-4e7b-acff-fd5df717a0e8"],
Cell[208065, 6290, 2629, 86, 429, "Input",ExpressionUUID->"65b3cfe4-a831-43f4-8989-d025acc9583c"]
}, Closed]],
Cell[CellGroupData[{
Cell[210731, 6381, 438, 12, 55, "Section",ExpressionUUID->"2b470e58-c566-4978-9781-0ac17e5b944d"],
Cell[211172, 6395, 8406, 242, 360, "Text",ExpressionUUID->"2e128b09-85e3-4a1f-b5da-8408cc5ed139"],
Cell[CellGroupData[{
Cell[219603, 6641, 166, 3, 54, "Subsection",ExpressionUUID->"3abc3590-bde9-4654-a2fd-3a938058148a"],
Cell[219772, 6646, 45571, 1341, 1416, "Input",ExpressionUUID->"711c3734-21f3-4040-8bf8-c2f074a31ba1"]
}, Closed]],
Cell[CellGroupData[{
Cell[265380, 7992, 164, 3, 38, "Subsection",ExpressionUUID->"f7acdb2c-659a-44c5-9708-8bd52a0b8381"],
Cell[265547, 7997, 42014, 1235, 1309, "Input",ExpressionUUID->"f0dbe07a-a5d7-45ba-bae8-02f479788d8d"]
}, Closed]],
Cell[CellGroupData[{
Cell[307598, 9237, 213, 4, 38, "Subsection",ExpressionUUID->"a9dfd3d3-f112-4cac-a804-e7c3307de5ac"],
Cell[307814, 9243, 51848, 1485, 1625, "Input",ExpressionUUID->"42b0d2b2-e5ed-4869-9a46-679fe0d11626"]
}, Closed]],
Cell[CellGroupData[{
Cell[359699, 10733, 270, 4, 38, "Subsection",ExpressionUUID->"6068ba98-071b-4be1-b859-0504e51be83d"],
Cell[359972, 10739, 42846, 1248, 1313, "Input",ExpressionUUID->"86cc932e-3696-4bd7-b40a-c6c2fe9648ac"]
}, Closed]],
Cell[CellGroupData[{
Cell[402855, 11992, 227, 4, 38, "Subsection",ExpressionUUID->"c61c2e4c-8148-48a4-93c4-60ddca06e331"],
Cell[403085, 11998, 39536, 1194, 1449, "Input",ExpressionUUID->"7f9aa3ca-e7a5-423f-9528-256dfd975c7d"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[442670, 13198, 310, 5, 53, "Section",ExpressionUUID->"d87d3abc-09fc-4dc1-893e-99c696f5ff5d"],
Cell[442983, 13205, 8239, 243, 363, "Text",ExpressionUUID->"22c5391f-dae0-4ed4-b161-a6baf0b7c53d"],
Cell[CellGroupData[{
Cell[451247, 13452, 224, 4, 54, "Subsection",ExpressionUUID->"49fe145e-5a34-4686-96b0-cae0038e220f"],
Cell[451474, 13458, 7995, 241, 382, "Input",ExpressionUUID->"ba51f8fa-bcc3-464a-8806-2f7d880128a3"]
}, Closed]],
Cell[CellGroupData[{
Cell[459506, 13704, 222, 4, 38, "Subsection",ExpressionUUID->"6accd1b1-3336-4570-8382-3980795ce059"],
Cell[459731, 13710, 10638, 321, 470, "Input",ExpressionUUID->"eeea1a67-e4bf-41e7-a012-36774b89beda"]
}, Closed]],
Cell[CellGroupData[{
Cell[470406, 14036, 268, 4, 38, "Subsection",ExpressionUUID->"b6b0ab66-2f57-42d0-9f33-5f6b61e77a59"],
Cell[470677, 14042, 19700, 597, 646, "Input",ExpressionUUID->"0cf954dd-f17e-433e-b71b-a1773b6ba3b8"]
}, Closed]],
Cell[CellGroupData[{
Cell[490414, 14644, 226, 4, 38, "Subsection",ExpressionUUID->"967dab67-d1a6-47a6-b359-1a04ef5be6eb"],
Cell[490643, 14650, 19665, 589, 652, "Input",ExpressionUUID->"dcdfb8d3-1081-4d70-a21f-e2f72e7c64d0"]
}, Closed]],
Cell[CellGroupData[{
Cell[510345, 15244, 284, 4, 38, "Subsection",ExpressionUUID->"b592ea73-3256-406a-ae80-bfb49875921f"],
Cell[510632, 15250, 17871, 531, 708, "Input",ExpressionUUID->"616df033-64c5-4a33-8339-ff2037db897e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[528552, 15787, 520, 13, 64, "Section",ExpressionUUID->"120e176e-c9eb-41ee-9a76-da32d4ac240f"],
Cell[529075, 15802, 8891, 252, 401, "Text",ExpressionUUID->"44e61e11-c296-40e3-bd26-5debfd7d7b53"],
Cell[CellGroupData[{
Cell[537991, 16058, 261, 4, 54, "Subsection",ExpressionUUID->"de122271-0bfa-4878-97f0-825c352c4626"],
Cell[538255, 16064, 12955, 391, 482, "Input",ExpressionUUID->"7d9ba27e-5782-4fb1-a4ae-693c6188e722"]
}, Closed]],
Cell[CellGroupData[{
Cell[551247, 16460, 261, 4, 38, "Subsection",ExpressionUUID->"c4d9c89f-a29d-4ec5-b25f-efb3399114ce"],
Cell[551511, 16466, 12774, 381, 482, "Input",ExpressionUUID->"111dbe8e-94ce-4898-a024-808d8e34b92a"]
}, Closed]],
Cell[CellGroupData[{
Cell[564322, 16852, 311, 5, 38, "Subsection",ExpressionUUID->"42c163d8-fe39-4125-be30-51069703d79b"],
Cell[564636, 16859, 12328, 389, 434, "Input",ExpressionUUID->"3aaabc38-945b-4082-9a57-bd13c98b19d6"]
}, Closed]],
Cell[CellGroupData[{
Cell[577001, 17253, 264, 4, 38, "Subsection",ExpressionUUID->"c7b6b440-3f0e-42b4-a4b8-35053de7ae87"],
Cell[577268, 17259, 16049, 471, 548, "Input",ExpressionUUID->"3c079f06-804f-4989-9642-a2a182970143"]
}, Closed]],
Cell[CellGroupData[{
Cell[593354, 17735, 324, 5, 38, "Subsection",ExpressionUUID->"9a7a44c4-9f57-49ed-b0de-840a7adf863b"],
Cell[593681, 17742, 16402, 511, 638, "Input",ExpressionUUID->"3408a8ef-9ad5-496e-9b45-452b3cb66207"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[610132, 18259, 356, 6, 53, "Section",ExpressionUUID->"5f4d5c74-f240-446c-aa10-11a4fc57a170"],
Cell[610491, 18267, 353, 7, 34, "Text",ExpressionUUID->"c452163e-0558-4e88-a01a-f74cfa4c871d"],
Cell[610847, 18276, 3183, 92, 103, "Input",ExpressionUUID->"06e05614-bfaf-4543-b646-de0be0a0c9fb"],
Cell[614033, 18370, 3109, 92, 103, "Input",ExpressionUUID->"ee35ff2b-02d8-4998-b4df-04fcc2a2a2f2"],
Cell[617145, 18464, 1665, 48, 54, "Input",ExpressionUUID->"83a0e9af-a284-463c-9851-5c959de3e7a4"],
Cell[618813, 18514, 2618, 79, 54, "Input",ExpressionUUID->"918896be-f7b5-45cd-9a35-201145c29826"],
Cell[621434, 18595, 3470, 100, 103, "Input",ExpressionUUID->"c9ec94b4-2316-4b14-b762-babca51019ec"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


